Differential recurrences for the distribution of the trace of the $\beta$-Jacobi ensemble

Examples of the $\beta$-Jacobi ensemble specify the joint distribution of the transmission eigenvalues in scattering problems. In this context, there has been interest in the distribution of the trace, as the trace corresponds to the conductance. Earlier, in the case $\beta = 1$, the trace statistic was isolated in studies of covariance matrices in multivariate statistics, where it is referred to as Pillai's $V$ statistic. In this context, Davis showed that for $\beta = 1$ the trace statistic, and its Fourier-Laplace transform, can be characterised by $(N+1) \times (N+1)$ matrix differential equations. For the Fourier-Laplace transform, this leads to a vector recurrence for the moments. However, for the distribution itself the characterisation provided was incomplete, as the connection problem of determining the linear combination of Frobenius type solutions that correspond to the statistic was not solved. We solve this connection problem for Jacobi parameter $b$ and Dyson index $\beta$ non-negative integers. For the other Jacobi parameter $a$ also a non-negative integer, the power series portion of each Frobenius solution terminates to a polynomial, and the matrix differential equation gives a recurrence for their computation.

==> anc/MathematicaCode1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    156467,       2874]
NotebookOptionsPosition[    149893,       2774]
NotebookOutlinePosition[    150289,       2790]
CellTagsIndexPosition[    150246,       2787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Differential recurrences for the distribution of the trace of the \
\[Beta]-Jacobi ensemble", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
  3.8118521040669928`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"beb40c74-75c4-4c76-a94a-65f397878f63"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of moments of the \
trace",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.811852124595685*^9, 3.811852154866791*^9}, {
   3.811947532816723*^9, 3.811947532903324*^9}, {3.8120035060172367`*^9, 
   3.812003506509445*^9}, {3.812003630731344*^9, 3.812003631723661*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"1a64bad1-7f03-4c4e-9916-097f179488ab"],

Cell["Parameters:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"825fea8c-af4f-4136-b04e-a056c83a58b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"a", ">", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{"b", ">", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{"\[Beta]", "\[GreaterEqual]", " ", "0"}]}], 
  TraditionalForm]],ExpressionUUID->"60cb725c-6eca-440c-aa40-2dbc045d500c"]], \
"Section",
 CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}, 3.800153727498787*^9, {3.812003831551626*^9, 
   3.8120038367073812`*^9}, {3.812003919065297*^9, 3.8120039190653343`*^9}, {
   3.812029776519516*^9, 3.812029802939787*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"63613336-51ab-4e3d-8a83-1438c9ea9cb3"],

Cell["\<\
Enter the parameters here. The code calculates moment up to the desired order \
Lmax. \
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, {3.811947688312442*^9, 3.811947716155177*^9}, {
   3.811947753767671*^9, 3.811947791608898*^9}, {3.81195076539266*^9, 
   3.8119507770081*^9}, 3.81200293474513*^9, {3.812003092339737*^9, 
   3.812003102443388*^9}, {3.812003208047616*^9, 3.812003210364745*^9}, {
   3.812003261258087*^9, 3.812003293858053*^9}, {3.812003775555398*^9, 
   3.8120037893127327`*^9}, {3.812029814508009*^9, 3.8120298268580112`*^9}, {
   3.8120810885263968`*^9, 3.812081092589982*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"685c24c4-71de-4ffc-82be-c23405655ceb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "3"}], ";", 
  RowBox[{"a", "=", "1"}], ";", 
  RowBox[{"b", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}]}], ";", 
  RowBox[{"\[Beta]", "=", "1"}], ";", 
  RowBox[{"Lmax", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.80010155986639*^9, 3.800101593345748*^9}, {
   3.800101675881425*^9, 3.800101676351582*^9}, {3.800102801156458*^9, 
   3.800102801609632*^9}, {3.800103033283955*^9, 3.8001030380976*^9}, {
   3.800107776038834*^9, 3.800107802695245*^9}, {3.800108308047764*^9, 
   3.800108308381072*^9}, {3.800108412410749*^9, 3.800108412662915*^9}, {
   3.80011044173597*^9, 3.800110442101165*^9}, {3.800159978185267*^9, 
   3.800159978478342*^9}, {3.800160126270782*^9, 3.800160197506802*^9}, 
   3.806315952170261*^9, {3.806318611516637*^9, 3.806318611626924*^9}, {
   3.806318674283813*^9, 3.806318674417172*^9}, {3.806319105076981*^9, 
   3.806319105704608*^9}, {3.806319405670779*^9, 3.806319405923853*^9}, {
   3.806324551414925*^9, 3.806324551582625*^9}, {3.806324649217763*^9, 
   3.806324651471161*^9}, {3.806326786511159*^9, 3.806326786861154*^9}, {
   3.806326824936771*^9, 3.806326825479066*^9}, {3.806326880302868*^9, 
   3.806326880572885*^9}, {3.806327019952104*^9, 3.806327020118044*^9}, {
   3.806327099759746*^9, 3.806327110708767*^9}, {3.806381464285809*^9, 
   3.806381464841555*^9}, {3.806381537342496*^9, 3.8063815383645144`*^9}, {
   3.806382511373255*^9, 3.8063825115459633`*^9}, {3.806382574616795*^9, 
   3.806382575926477*^9}, {3.806382670625299*^9, 3.806382672998539*^9}, {
   3.806383195946048*^9, 3.806383196018643*^9}, {3.806383639326387*^9, 
   3.806383639835141*^9}, {3.80638373201197*^9, 3.8063837321372147`*^9}, {
   3.8063837632321863`*^9, 3.806383763486517*^9}, 3.812003935721616*^9, {
   3.812010124011621*^9, 3.812010146225992*^9}, {3.8120101801192408`*^9, 
   3.812010185086285*^9}, {3.812010227538176*^9, 3.812010263467029*^9}, {
   3.8120292796395473`*^9, 3.812029279976972*^9}, {3.812030135816061*^9, 
   3.8120301363893633`*^9}, {3.812030360227199*^9, 3.812030360746703*^9}, {
   3.812031265471409*^9, 3.812031265572871*^9}, {3.813124369785635*^9, 
   3.813124370054722*^9}, {3.8131244616922903`*^9, 3.8131244636110697`*^9}, {
   3.813124529930086*^9, 3.813124531056713*^9}, {3.813124650201271*^9, 
   3.813124668056045*^9}, {3.813125543067108*^9, 3.813125543138184*^9}, {
   3.813133220500074*^9, 3.813133220898315*^9}, 3.813133280234851*^9, {
   3.813148788369074*^9, 3.813148795616107*^9}, {3.813149570420689*^9, 
   3.813149571767939*^9}, {3.813149771352191*^9, 3.813149771591449*^9}, {
   3.8131513612274723`*^9, 3.813151361576522*^9}, {3.8131520731713123`*^9, 
   3.813152075084182*^9}, {3.813152654679788*^9, 3.813152660126314*^9}, {
   3.813153515126046*^9, 3.813153516218972*^9}, {3.8131539740710697`*^9, 
   3.813153974580398*^9}, {3.8131541725023003`*^9, 3.813154172915118*^9}, {
   3.813154250215719*^9, 3.8131542504208517`*^9}, {3.813154361348152*^9, 
   3.813154362225328*^9}, {3.8131544032981997`*^9, 3.8131544045467577`*^9}, {
   3.813154758482638*^9, 3.813154767089322*^9}, {3.813154943325138*^9, 
   3.813154948890915*^9}, {3.813155075667733*^9, 3.81315508197213*^9}, {
   3.8131552039772377`*^9, 3.81315520453216*^9}, {3.8131553248317432`*^9, 
   3.813155326828932*^9}, {3.813155447736128*^9, 3.8131554561483173`*^9}, {
   3.8131555073265877`*^9, 3.813155510149228*^9}, {3.8131556532955093`*^9, 
   3.813155654093768*^9}, {3.813155712770619*^9, 3.813155720008811*^9}, {
   3.813155844849193*^9, 3.813155872289023*^9}, {3.813156365145402*^9, 
   3.813156377865881*^9}, {3.813157717241189*^9, 3.8131577177993727`*^9}, {
   3.813157868443747*^9, 3.813157868562107*^9}, {3.8131578992788477`*^9, 
   3.8131578994619493`*^9}, {3.8131579566529303`*^9, 
   3.8131579644202433`*^9}, {3.813158264011904*^9, 3.813158265027402*^9}, {
   3.813207729257779*^9, 3.813207766346388*^9}, 3.813207900207432*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"be59e531-6d4a-4683-8a10-9d12b8111aed"],

Cell["\<\
The first equality in (1.11)  generally works for  b>0. It will not generally \
work for -1 < b \[LessEqual] 0, so the second equality in (1.11) is to be \
used instead.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, {3.811947688312442*^9, 3.811947716155177*^9}, {
   3.811947753767671*^9, 3.811947791608898*^9}, {3.81195076539266*^9, 
   3.8119507770081*^9}, 3.81200293474513*^9, {3.812003092339737*^9, 
   3.812003102443388*^9}, {3.812003208047616*^9, 3.812003210364745*^9}, {
   3.812003261258087*^9, 3.812003293858053*^9}, {3.812003775555398*^9, 
   3.8120037893127327`*^9}, {3.812029814508009*^9, 3.8120298268580112`*^9}, {
   3.8120810885263968`*^9, 3.812081092589982*^9}, {3.8124091582100887`*^9, 
   3.812409221019917*^9}, {3.8124093590498247`*^9, 3.812409480203611*^9}, {
   3.8124102941264887`*^9, 3.812410368062881*^9}, {3.812410403175005*^9, 
   3.812410472060584*^9}, {3.812410504157631*^9, 3.812410572840646*^9}, 
   3.812411243254987*^9, {3.812411278254182*^9, 3.8124112944885883`*^9}, {
   3.812549961844133*^9, 3.812549991685581*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"c5f7a0b3-586c-4ee4-98c4-5a66d74febd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b0", "=", "b"}], ";", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"b", "\[LessEqual]", " ", "0"}], ",", 
    RowBox[{"b", "=", 
     RowBox[{"b", "+", "1"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.812410577971345*^9, 3.8124106099211617`*^9}, {
   3.8124108342181787`*^9, 3.8124108387290173`*^9}, {3.812410956317*^9, 
   3.812410958623057*^9}, 3.8131351784441357`*^9, {3.813147134774563*^9, 
   3.813147135187995*^9}, {3.813147184980214*^9, 3.8131471851235523`*^9}, {
   3.813147488382182*^9, 3.813147492652493*^9}, {3.813152331180601*^9, 
   3.813152332964274*^9}, {3.813152650904023*^9, 3.813152652453664*^9}, {
   3.813152780013056*^9, 3.813152788011757*^9}, 3.813152923170938*^9, {
   3.8131529876025267`*^9, 3.8131529916888323`*^9}, {3.8131530860272713`*^9, 
   3.8131531179800243`*^9}, {3.8131534368912277`*^9, 3.813153445938442*^9}, {
   3.813153589971424*^9, 3.813153610562149*^9}, {3.813154089190816*^9, 
   3.8131540908843412`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"4c6f3412-b2ec-47dc-953c-46bb0789d019"],

Cell[CellGroupData[{

Cell["Auxiliaries :", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, {
   3.811852729546554*^9, 3.8118527598681297`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"8fedce1a-b148-40f0-85b9-63f45f4241dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SN", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "b", "+", "2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "j", "-", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", "/", "2"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BT", "[", "p_", "]"}], ":=", 
   RowBox[{"p", 
    RowBox[{"(", 
     RowBox[{"a", "+", "b", "+", "1", "+", 
      RowBox[{
       FractionBox["\[Beta]", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "p", "-", "1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DT", "[", "p_", "]"}], ":=", 
    RowBox[{"p", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["\[Beta]", "2"], 
        RowBox[{"(", 
         RowBox[{"n", "-", "p"}], ")"}]}], "+", "b"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"n", "-", "j"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "+", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"n", "-", "j"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"BT", "[", "j", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "+", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DT", "[", "j", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"n", ",", "0"}], "]"}], ":=", 
   RowBox[{"SN", "[", 
    RowBox[{"n", ",", "a", ",", "b", ",", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"l", "=", "1"}], ",", 
    RowBox[{"l", "\[LessEqual]", " ", "n"}], ",", 
    RowBox[{"l", "++"}], ",", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{
       RowBox[{"n", "-", "l"}], ",", "0"}], "]"}], "=", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "0"}], "]"}], 
      RowBox[{"Product", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"BT", "[", 
          RowBox[{"n", "+", "1", "-", "s"}], "]"}], 
         RowBox[{"DT", "[", 
          RowBox[{"n", "+", "1", "-", "s"}], "]"}]], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1", ",", "l"}], "}"}]}], "]"}]}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.806245727779705*^9, 3.806245853923812*^9}, {
   3.806246111709969*^9, 3.806246174664036*^9}, {3.806246224007798*^9, 
   3.806246257197259*^9}, {3.8062462935183983`*^9, 3.806246338829816*^9}, {
   3.8062464632415657`*^9, 3.806246463559648*^9}, {3.8062491398087463`*^9, 
   3.8062494271845827`*^9}, {3.806249488049921*^9, 3.806249571412704*^9}, {
   3.806249601640149*^9, 3.806249606518008*^9}, {3.806249911656699*^9, 
   3.806250015074668*^9}, 3.806250362584528*^9, {3.806250626094428*^9, 
   3.806250635980611*^9}, {3.806250995168995*^9, 3.8062509952230864`*^9}, 
   3.8062511083418703`*^9, 3.806251140239623*^9, {3.806251258689413*^9, 
   3.806251268502823*^9}, {3.8062517619206057`*^9, 3.80625178953117*^9}, {
   3.806251851219118*^9, 3.806251854578306*^9}, 3.806252000760051*^9, {
   3.806252272988656*^9, 3.8062523864549313`*^9}, {3.806254121291697*^9, 
   3.806254125617057*^9}, {3.806254253136311*^9, 3.806254253349626*^9}, {
   3.806254293184162*^9, 3.80625429330298*^9}, {3.806254330970941*^9, 
   3.806254331800379*^9}, {3.8062544466812696`*^9, 3.806254504024633*^9}, {
   3.806254549552888*^9, 3.806254550775524*^9}, {3.8062546076142673`*^9, 
   3.806254618036737*^9}, {3.8062547535716047`*^9, 3.806254762944169*^9}, {
   3.8062881950091257`*^9, 3.806288221495861*^9}, {3.806288258348638*^9, 
   3.806288258946659*^9}, {3.806289041343704*^9, 3.806289063786837*^9}, {
   3.806289121377796*^9, 3.806289138223016*^9}, {3.806289209547593*^9, 
   3.806289209607153*^9}, 3.8062903436877737`*^9, {3.806290377871092*^9, 
   3.80629038839585*^9}, {3.806315950564739*^9, 3.806315971778049*^9}, {
   3.806318060382756*^9, 3.806318125700007*^9}, {3.806318273315146*^9, 
   3.8063182997495193`*^9}, {3.806318335158506*^9, 3.8063183391980257`*^9}, {
   3.806318415074869*^9, 3.8063185055288677`*^9}, {3.806318554792274*^9, 
   3.806318564168006*^9}, {3.80638337218563*^9, 3.8063833792553177`*^9}, {
   3.81200399347453*^9, 3.81200400036122*^9}, {3.812010154002131*^9, 
   3.812010215170383*^9}, 3.812029296164487*^9, 3.812029328626309*^9, {
   3.8131540704874287`*^9, 3.8131540719824142`*^9}, {3.813155090423291*^9, 
   3.813155091527912*^9}, {3.813155462247327*^9, 3.813155464834811*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"646ac879-2448-4888-8022-8e46b9aa891d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion scheme:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f2a9d50a-11a0-4166-9baf-632cbaa9ca22"],

Cell["Computation of the coefficient vector using Eq. (1.10)", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.8120293639054403`*^9, 3.8120293754479322`*^9}, {3.812029431102413*^9, 
   3.812029432326149*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"496ec162-fd8a-4fb3-a6cb-98503bd7d964"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cv", "[", "0", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "[", 
       RowBox[{"p", ",", "0"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"l", "=", "1"}], ",", 
    RowBox[{"l", "\[LessEqual]", " ", "Lmax"}], ",", 
    RowBox[{"l", "++"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cv", "[", "l", "]"}], "=", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"n", "+", "1"}], "]"}]}], "-", "Y"}], "]"}], ".", "X", ".", 
       RowBox[{"Cv", "[", 
        RowBox[{"l", "-", "1"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.806245727779705*^9, 3.806245853923812*^9}, {
   3.806246111709969*^9, 3.806246174664036*^9}, {3.806246224007798*^9, 
   3.806246257197259*^9}, {3.8062462935183983`*^9, 3.806246338829816*^9}, {
   3.8062464632415657`*^9, 3.806246463559648*^9}, {3.8062491398087463`*^9, 
   3.8062494271845827`*^9}, {3.806249488049921*^9, 3.806249571412704*^9}, {
   3.806249601640149*^9, 3.806249606518008*^9}, {3.806249911656699*^9, 
   3.806250015074668*^9}, 3.806250362584528*^9, {3.806250626094428*^9, 
   3.806250635980611*^9}, {3.806250995168995*^9, 3.8062509952230864`*^9}, 
   3.8062511083418703`*^9, 3.806251140239623*^9, {3.806251258689413*^9, 
   3.806251268502823*^9}, {3.8062517619206057`*^9, 3.80625178953117*^9}, {
   3.806251851219118*^9, 3.806251854578306*^9}, 3.806252000760051*^9, {
   3.806252272988656*^9, 3.8062523864549313`*^9}, {3.806254121291697*^9, 
   3.806254125617057*^9}, {3.806254253136311*^9, 3.806254253349626*^9}, {
   3.806254293184162*^9, 3.80625429330298*^9}, {3.806254330970941*^9, 
   3.806254331800379*^9}, {3.8062544466812696`*^9, 3.806254504024633*^9}, {
   3.806254549552888*^9, 3.806254550775524*^9}, {3.8062546076142673`*^9, 
   3.806254618036737*^9}, {3.8062547535716047`*^9, 3.806254762944169*^9}, {
   3.8062881950091257`*^9, 3.806288221495861*^9}, {3.806288258348638*^9, 
   3.806288258946659*^9}, {3.806289041343704*^9, 3.806289063786837*^9}, {
   3.806289121377796*^9, 3.806289138223016*^9}, {3.806289209547593*^9, 
   3.806289209607153*^9}, 3.8062903436877737`*^9, {3.806290377871092*^9, 
   3.80629038839585*^9}, {3.806315950564739*^9, 3.806315971778049*^9}, {
   3.806318060382756*^9, 3.806318125700007*^9}, {3.806318273315146*^9, 
   3.8063182997495193`*^9}, {3.806318335158506*^9, 3.8063183391980257`*^9}, {
   3.806318415074869*^9, 3.8063185055288677`*^9}, {3.806318554792274*^9, 
   3.806318564168006*^9}, {3.80638337218563*^9, 3.8063833792553177`*^9}, {
   3.81200399347453*^9, 3.81200400036122*^9}, {3.812010154002131*^9, 
   3.812010215170383*^9}, 3.812029296164487*^9, 3.812029328626309*^9, {
   3.812029436446526*^9, 3.812029447635331*^9}, 3.812029495933105*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"2f8c518a-7df6-4b7f-a6c2-c0e791a2d44e"],

Cell[TextData[{
 "Truncated series for ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    OverscriptBox[
     StyleBox["H",
      FontWeight->"Bold"], "^"],
    FontSlant->"Italic"], TraditionalForm]],ExpressionUUID->
  "bcb48ab3-3468-4267-929f-123b6c5e245e"],
 "(x) of Eq. (2.26). For b>0, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox[
     OverscriptBox[
      StyleBox["H",
       FontWeight->"Bold"], "^"],
     FontSlant->"Italic"], "0"], TraditionalForm]],ExpressionUUID->
  "8eb1838f-f7b6-4001-8a03-37ac02142ab5"],
 "(x) is printed & for b\[LessEqual] 0, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox[
     OverscriptBox[
      StyleBox["H",
       FontWeight->"Bold"], "^"],
     FontSlant->"Italic"], "N"], TraditionalForm]],ExpressionUUID->
  "6a124eb3-5d29-4118-82c1-b2cb2d6adc3b"],
 "(x) is printed. Other components can similarly be printed. It may be \
numerically evaluated at a point \[OpenCurlyDoubleQuote]u\
\[CloseCurlyDoubleQuote], by using the function \[OpenCurlyDoubleQuote]h[u]\
\[CloseCurlyDoubleQuote] given below."
}], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.8120293639054403`*^9, 3.8120293754479322`*^9}, {3.812029431102413*^9, 
   3.812029432326149*^9}, {3.812029501499916*^9, 3.812029679179802*^9}, {
   3.812030387367628*^9, 3.812030413537012*^9}, {3.8120304451055603`*^9, 
   3.812030458607602*^9}, {3.8131571913948183`*^9, 3.81315735831043*^9}, {
   3.813157571135337*^9, 3.8131576262810926`*^9}, {3.813158054814129*^9, 
   3.813158055786034*^9}, {3.813159067519843*^9, 3.813159084231676*^9}, {
   3.8132075958638887`*^9, 3.813207597136994*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a4a38617-c4fa-49d1-b418-877067903e39"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Cv", "[", "l", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], 
        SuperscriptBox["x", "l"]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], "//", 
     "FunctionExpand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"b0", "\[LessEqual]", " ", "0"}], ",", "\"\<N\>\"", ",", 
     "\"\<0\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   SubscriptBox["\"\<H\>\"", "sub"], ",", "\"\<(x)=\>\"", ",", 
   RowBox[{"h", "[", "x", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.806245727779705*^9, 3.806245853923812*^9}, {
   3.806246111709969*^9, 3.806246174664036*^9}, {3.806246224007798*^9, 
   3.806246257197259*^9}, {3.8062462935183983`*^9, 3.806246338829816*^9}, {
   3.8062464632415657`*^9, 3.806246463559648*^9}, {3.8062491398087463`*^9, 
   3.8062494271845827`*^9}, {3.806249488049921*^9, 3.806249571412704*^9}, {
   3.806249601640149*^9, 3.806249606518008*^9}, {3.806249911656699*^9, 
   3.806250015074668*^9}, 3.806250362584528*^9, {3.806250626094428*^9, 
   3.806250635980611*^9}, {3.806250995168995*^9, 3.8062509952230864`*^9}, 
   3.8062511083418703`*^9, 3.806251140239623*^9, {3.806251258689413*^9, 
   3.806251268502823*^9}, {3.8062517619206057`*^9, 3.80625178953117*^9}, {
   3.806251851219118*^9, 3.806251854578306*^9}, 3.806252000760051*^9, {
   3.806252272988656*^9, 3.8062523864549313`*^9}, {3.806254121291697*^9, 
   3.806254125617057*^9}, {3.806254253136311*^9, 3.806254253349626*^9}, {
   3.806254293184162*^9, 3.80625429330298*^9}, {3.806254330970941*^9, 
   3.806254331800379*^9}, {3.8062544466812696`*^9, 3.806254504024633*^9}, {
   3.806254549552888*^9, 3.806254550775524*^9}, {3.8062546076142673`*^9, 
   3.806254618036737*^9}, {3.8062547535716047`*^9, 3.806254762944169*^9}, {
   3.8062881950091257`*^9, 3.806288221495861*^9}, {3.806288258348638*^9, 
   3.806288258946659*^9}, {3.806289041343704*^9, 3.806289063786837*^9}, {
   3.806289121377796*^9, 3.806289138223016*^9}, {3.806289209547593*^9, 
   3.806289209607153*^9}, 3.8062903436877737`*^9, {3.806290377871092*^9, 
   3.80629038839585*^9}, {3.806315950564739*^9, 3.806315971778049*^9}, {
   3.806318060382756*^9, 3.806318125700007*^9}, {3.806318273315146*^9, 
   3.8063182997495193`*^9}, {3.806318335158506*^9, 3.8063183391980257`*^9}, {
   3.806318415074869*^9, 3.8063185055288677`*^9}, {3.806318554792274*^9, 
   3.806318564168006*^9}, {3.80638337218563*^9, 3.8063833792553177`*^9}, {
   3.81200399347453*^9, 3.81200400036122*^9}, {3.812010154002131*^9, 
   3.812010215170383*^9}, 3.812029296164487*^9, 3.812029328626309*^9, {
   3.812029436446526*^9, 3.812029447635331*^9}, 3.812029495933105*^9, {
   3.812029693292695*^9, 3.8120296968950357`*^9}, {3.812029746078291*^9, 
   3.812029752830451*^9}, {3.812029851252617*^9, 3.812029932016859*^9}, {
   3.8120300850307293`*^9, 3.812030088422526*^9}, {3.812030206215785*^9, 
   3.812030218992064*^9}, {3.813156531135767*^9, 3.813156535127163*^9}, {
   3.813156583716014*^9, 3.8131565949262877`*^9}, {3.813156625863502*^9, 
   3.813156634304626*^9}, {3.813157125812907*^9, 3.813157173342332*^9}, {
   3.813157360790805*^9, 3.8131573917609158`*^9}, {3.8131574237844753`*^9, 
   3.8131574846578836`*^9}, {3.813157663909514*^9, 3.8131576681710243`*^9}, 
   3.81315772763337*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"ef2e09db-9827-4112-8af7-3412322cfd7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"H\"\>", "\<\"N\"\>"], 
   "\[InvisibleSpace]", "\<\"(x)=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["16", "525"], "-", 
    FractionBox[
     RowBox[{"32", " ", "x"}], "525"], "+", 
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["x", "2"]}], "385"], "-", 
    FractionBox[
     RowBox[{"304", " ", 
      SuperscriptBox["x", "3"]}], "7007"], "+", 
    FractionBox[
     RowBox[{"12128", " ", 
      SuperscriptBox["x", "4"]}], "525525"], "-", 
    FractionBox[
     RowBox[{"5952", " ", 
      SuperscriptBox["x", "5"]}], "595595"], "+", 
    FractionBox[
     RowBox[{"7198496", " ", 
      SuperscriptBox["x", "6"]}], "1964187225"], "-", 
    FractionBox[
     RowBox[{"487232", " ", 
      SuperscriptBox["x", "7"]}], "416645775"], "+", 
    FractionBox[
     RowBox[{"34900256", " ", 
      SuperscriptBox["x", "8"]}], "105411381075"], "-", 
    FractionBox[
     RowBox[{"22022267584", " ", 
      SuperscriptBox["x", "9"]}], "260893168160625"], "+", 
    FractionBox[
     RowBox[{"179014171832", " ", 
      SuperscriptBox["x", "10"]}], "9131260885621875"]}]}],
  SequenceForm[
   Subscript["H", "N"], "(x)=", Rational[16, 525] + 
   Rational[-32, 525] $CellContext`x + Rational[24, 385] $CellContext`x^2 + 
   Rational[-304, 7007] $CellContext`x^3 + 
   Rational[12128, 525525] $CellContext`x^4 + 
   Rational[-5952, 595595] $CellContext`x^5 + 
   Rational[7198496, 1964187225] $CellContext`x^6 + 
   Rational[-487232, 416645775] $CellContext`x^7 + 
   Rational[34900256, 105411381075] $CellContext`x^8 + 
   Rational[-22022267584, 260893168160625] $CellContext`x^9 + 
   Rational[179014171832, 9131260885621875] $CellContext`x^10],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8131574622638607`*^9, 3.81315748528976*^9}, {
   3.8131576643080482`*^9, 3.813157668617087*^9}, 3.813157728428581*^9, 
   3.813157875535842*^9, 3.813157909601756*^9, 3.813157970345509*^9, 
   3.813158275490761*^9, 3.813207591310895*^9, {3.813207737373214*^9, 
   3.813207771893509*^9}, 3.813207907544825*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"41f97938-37df-4947-ada7-10f46a77c5d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computation of the moments and comparison with \
simulation results", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361831264267`*^9, 3.770436183662311*^9}, 3.770464908044582*^9, {
   3.811852829551609*^9, 3.8118528405114117`*^9}, {3.812081761486464*^9, 
   3.812081830294489*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"635951ec-e071-4140-b1b4-93daed7bbbb1"],

Cell["Computation of the moments", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.8120293639054403`*^9, 3.8120293754479322`*^9}, {3.812029431102413*^9, 
   3.812029432326149*^9}, {3.812029501499916*^9, 3.8120297080943947`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3d889aa8-9827-49b6-b4e8-823899a9dd0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mk", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], 
     RowBox[{"k", "!"}], 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"b0", "\[LessEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Cv", "[", "k", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
        RowBox[{"SN", "[", 
         RowBox[{"n", ",", "a", ",", "b0", ",", "\[Beta]"}], "]"}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Cv", "[", "k", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"n", "+", "1"}], ",", "1"}], "]"}], "]"}], "/", 
        RowBox[{"SN", "[", 
         RowBox[{"n", ",", "a", ",", "b", ",", "\[Beta]"}], "]"}]}]}], 
      "]"}]}], "//", "FunctionExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.806245727779705*^9, 3.806245853923812*^9}, {
   3.806246111709969*^9, 3.806246174664036*^9}, {3.806246224007798*^9, 
   3.806246257197259*^9}, {3.8062462935183983`*^9, 3.806246338829816*^9}, {
   3.8062464632415657`*^9, 3.806246463559648*^9}, {3.8062491398087463`*^9, 
   3.8062494271845827`*^9}, {3.806249488049921*^9, 3.806249571412704*^9}, {
   3.806249601640149*^9, 3.806249606518008*^9}, {3.806249911656699*^9, 
   3.806250015074668*^9}, 3.806250362584528*^9, {3.806250626094428*^9, 
   3.806250635980611*^9}, {3.806250995168995*^9, 3.8062509952230864`*^9}, 
   3.8062511083418703`*^9, 3.806251140239623*^9, {3.806251258689413*^9, 
   3.806251268502823*^9}, {3.8062517619206057`*^9, 3.80625178953117*^9}, {
   3.806251851219118*^9, 3.806251854578306*^9}, 3.806252000760051*^9, {
   3.806252272988656*^9, 3.8062523864549313`*^9}, {3.806254121291697*^9, 
   3.806254125617057*^9}, {3.806254253136311*^9, 3.806254253349626*^9}, {
   3.806254293184162*^9, 3.80625429330298*^9}, {3.806254330970941*^9, 
   3.806254331800379*^9}, {3.8062544466812696`*^9, 3.806254504024633*^9}, {
   3.806254549552888*^9, 3.806254550775524*^9}, {3.8062546076142673`*^9, 
   3.806254618036737*^9}, {3.8062547535716047`*^9, 3.806254762944169*^9}, {
   3.8062881950091257`*^9, 3.806288221495861*^9}, {3.806288258348638*^9, 
   3.806288258946659*^9}, {3.806289041343704*^9, 3.806289063786837*^9}, {
   3.806289121377796*^9, 3.806289138223016*^9}, {3.806289209547593*^9, 
   3.806289209607153*^9}, 3.8062903436877737`*^9, {3.806290377871092*^9, 
   3.80629038839585*^9}, {3.806315950564739*^9, 3.806315971778049*^9}, {
   3.806318060382756*^9, 3.806318125700007*^9}, {3.806318273315146*^9, 
   3.8063182997495193`*^9}, {3.806318335158506*^9, 3.8063183391980257`*^9}, {
   3.806318415074869*^9, 3.8063185055288677`*^9}, {3.806318554792274*^9, 
   3.806318564168006*^9}, {3.80638337218563*^9, 3.8063833792553177`*^9}, {
   3.81200399347453*^9, 3.81200400036122*^9}, {3.812010154002131*^9, 
   3.812010215170383*^9}, 3.812029296164487*^9, 3.812029328626309*^9, {
   3.812029436446526*^9, 3.812029447635331*^9}, 3.812029495933105*^9, 
   3.812029693292695*^9, {3.8120299489815617`*^9, 3.812029975448694*^9}, {
   3.812030112119248*^9, 3.812030112302012*^9}, 3.813148582215478*^9, {
   3.813149454117951*^9, 3.8131494544643373`*^9}, {3.813149550287278*^9, 
   3.813149553235106*^9}, {3.8131497560486813`*^9, 3.813149756495551*^9}, {
   3.813152256687025*^9, 3.813152257142474*^9}, {3.8131530476338873`*^9, 
   3.8131530479350433`*^9}, {3.8131534840968018`*^9, 3.813153495150481*^9}, {
   3.813153627471237*^9, 3.813153644543911*^9}, {3.813153757156999*^9, 
   3.81315376054473*^9}, {3.8131538258701563`*^9, 3.8131538421658897`*^9}, {
   3.8131539139736433`*^9, 3.813153931148551*^9}, 3.8131540444784307`*^9, {
   3.8131543419198933`*^9, 3.8131543528507977`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"14e2dd74-9475-431a-9e96-2d2c6f79909a"],

Cell["Computation of cumulants using moments", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.8120293639054403`*^9, 3.8120293754479322`*^9}, {3.812029431102413*^9, 
   3.812029432326149*^9}, {3.812029501499916*^9, 3.8120297080943947`*^9}, {
   3.813148619598872*^9, 3.813148623806883*^9}, 3.813153838422332*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5309eba2-e781-4c79-9223-4d60a9bf04d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mT", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Moment", "[", "k", "]"}], "\[Rule]", " ", 
      RowBox[{"mk", "[", "k", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Lmax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ck", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"MomentConvert", "[", 
       RowBox[{
        RowBox[{"Cumulant", "[", "k", "]"}], ",", "\"\<Moment\>\""}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "Lmax"}], "}"}]}], "]"}], "/.", "mT"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.813124604339767*^9, 3.813124606523428*^9}, {
  3.813125705297146*^9, 3.8131257081246243`*^9}, {3.813133121956665*^9, 
  3.8131331620054197`*^9}, {3.813133817624056*^9, 3.813133824451621*^9}, {
  3.8131341477162437`*^9, 3.813134159259211*^9}, {3.813151882968156*^9, 
  3.813151883508381*^9}, {3.813151984472282*^9, 3.813151984885438*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"82aae04a-9d81-4512-a509-15337c6c15c6"],

Cell["Print the moments up to order Lmax", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, 3.811947343789695*^9, {3.8119474108670177`*^9, 
   3.811947521526985*^9}, 3.812003353867195*^9, {3.812003421842334*^9, 
   3.8120034244098*^9}, {3.8120080963794394`*^9, 3.812008105066996*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"6eb8e7be-d626-4038-93b3-c08136c52c23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "\[LessEqual]", " ", "Lmax"}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{"{", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Order \>\"", ",", " ", "k", " ", ",", "\"\< Moment = \>\"", ",", 
      RowBox[{"mk", "[", "k", "]"}]}], "]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.812007918687395*^9, 3.812007935631508*^9}, {
  3.812007989538569*^9, 3.812008047664013*^9}, {3.812008313825561*^9, 
  3.812008314635746*^9}, {3.812010279616302*^9, 3.812010282280198*^9}, {
  3.812030120887083*^9, 3.812030121581953*^9}, {3.812030327954352*^9, 
  3.812030334729184*^9}, {3.8120811268326273`*^9, 3.812081127126273*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"3c56add9-d0af-48e3-a03c-64cc9e23f366"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Order ", 1, " Moment = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.81320791256567*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"635c9e84-f8a3-4d1e-af61-0cfd72b2824a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["45", "11"]}],
  SequenceForm["Order ", 2, " Moment = ", 
   Rational[45, 11]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.8132079125672626`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"0e2875e9-acc3-4a72-9ca3-8e819cb9ab7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["8550", "1001"]}],
  SequenceForm["Order ", 3, " Moment = ", 
   Rational[8550, 1001]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.813207912568722*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"835f05d5-a0cd-4339-b9f3-f8eb994c08ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["18192", "1001"]}],
  SequenceForm["Order ", 4, " Moment = ", 
   Rational[18192, 1001]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.813207912569723*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"b244b63f-f722-4f6c-8ce1-5d74c5040a5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["669600", "17017"]}],
  SequenceForm["Order ", 5, " Moment = ", 
   Rational[669600, 17017]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.8132079125708723`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"2fdc0ab4-e004-4f3d-848f-983dabbf5b04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["35992480", "415701"]}],
  SequenceForm["Order ", 6, " Moment = ", 
   Rational[35992480, 415701]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.813207912572277*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"0bc765b1-4b2c-4191-b2ca-6f8858cebe21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["2436160", "12597"]}],
  SequenceForm["Order ", 7, " Moment = ", 
   Rational[2436160, 12597]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.813207912573551*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"7f8b9062-d2e6-46e6-942a-0abfdf88b847"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["1396010240", "3187041"]}],
  SequenceForm["Order ", 8, " Moment = ", 
   Rational[1396010240, 3187041]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.8132079125746803`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"87707fb5-b454-4f57-af17-c1bfbb43899d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["176178140672", "175287255"]}],
  SequenceForm["Order ", 9, " Moment = ", 
   Rational[176178140672, 175287255]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.8132079125756702`*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"d232f79e-e5b8-47d4-a0e7-53b37ab15753"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" Moment = \"\>", "\[InvisibleSpace]", 
   FractionBox["2864226749312", "1227010785"]}],
  SequenceForm["Order ", 10, " Moment = ", 
   Rational[2864226749312, 1227010785]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812008022110758*^9, 3.8120080480160923`*^9}, {
   3.812010139689928*^9, 3.812010282905802*^9}, 3.8120299790203342`*^9, {
   3.8120301243885736`*^9, 3.812030149843897*^9}, {3.8120303288708973`*^9, 
   3.812030335219758*^9}, 3.812030472378124*^9, 3.8120312761862097`*^9, {
   3.812081118481147*^9, 3.812081127589559*^9}, 3.8131255517445307`*^9, {
   3.813125590637596*^9, 3.8131255939928217`*^9}, 3.8131256756112843`*^9, 
   3.813133288859744*^9, 3.8131488137447777`*^9, 3.813149219604878*^9, 
   3.8131492657508583`*^9, 3.813149460453404*^9, {3.813149560744959*^9, 
   3.813149585185532*^9}, {3.8131497596679697`*^9, 3.813149795723774*^9}, 
   3.813149928614973*^9, {3.8131513739385357`*^9, 3.8131513991048813`*^9}, 
   3.813151858239643*^9, 3.813152088956251*^9, 3.813152262632183*^9, 
   3.8131522945564137`*^9, 3.813152343028599*^9, 3.813152671222557*^9, {
   3.81315291421173*^9, 3.8131529415126743`*^9}, {3.813153004017158*^9, 
   3.8131530560053663`*^9}, 3.813153139391333*^9, {3.813153177737265*^9, 
   3.813153249228916*^9}, 3.8131532926691437`*^9, 3.813153406682385*^9, {
   3.8131534659659233`*^9, 3.813153498181818*^9}, 3.813153648746189*^9, 
   3.813153723608594*^9, 3.8131537640801*^9, {3.813153810084116*^9, 
   3.813153845232071*^9}, {3.8131539190355864`*^9, 3.813153952708877*^9}, 
   3.8131539959143267`*^9, 3.81315404715865*^9, 3.813154104230692*^9, 
   3.813154194732334*^9, 3.81315426889392*^9, {3.813154356096648*^9, 
   3.8131543744407988`*^9}, 3.8131544166763277`*^9, 3.813154781850395*^9, 
   3.813154983055792*^9, {3.813155103343564*^9, 3.8131551247610893`*^9}, 
   3.813155233750348*^9, 3.8131553605999117`*^9, 3.813155476557743*^9, 
   3.813155521998742*^9, 3.813155665880197*^9, 3.813155730284782*^9, {
   3.813155864520295*^9, 3.813155888160983*^9}, 3.8131563548785553`*^9, 
   3.813156400266135*^9, 3.813158286499963*^9, 3.8132076053541317`*^9, 
   3.813207776811078*^9, 3.813207912576621*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"e45e4a99-10e5-4b55-8154-6dce2edfd732"]
}, Open  ]]
}, Open  ]],

Cell["Print the cumulants up to order Lmax", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, 3.811947343789695*^9, {3.8119474108670177`*^9, 
   3.811947521526985*^9}, 3.812003353867195*^9, {3.812003421842334*^9, 
   3.8120034244098*^9}, {3.8120080963794394`*^9, 3.812008105066996*^9}, {
   3.81314864043998*^9, 3.813148643062456*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"18ab26c5-9f1a-495b-801d-cf4351d3c3b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "\[LessEqual]", " ", "Lmax"}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{"{", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Order \>\"", ",", " ", "k", " ", ",", "\"\< Cumulant = \>\"", ",", 
      RowBox[{"ck", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.813148650888782*^9, 3.813148666344575*^9}, {
  3.813151895164332*^9, 3.813151895712816*^9}, {3.813151993199552*^9, 
  3.813151993598235*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"566709b6-6b16-41c2-8c7e-25c6d887130a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Order ", 1, " Cumulant = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.813207914832245*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"1f284916-c56a-44ed-82d1-43dfebefd221"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "11"]}],
  SequenceForm["Order ", 2, " Cumulant = ", 
   Rational[1, 11]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.813207914833976*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"24619c5a-2e1f-40d1-80cc-1b3467e4ac01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["4", "1001"]}]}],
  SequenceForm["Order ", 3, " Cumulant = ", 
   Rational[-4, 1001]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.8132079148357286`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"a474b53c-47d1-4d71-824a-74f3813e154d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["9", "11011"]}]}],
  SequenceForm["Order ", 4, " Cumulant = ", 
   Rational[-9, 11011]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.813207914837057*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"d93a9321-07b4-4108-8551-7eba8350c342"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["24", "187187"]}]}],
  SequenceForm["Order ", 5, " Cumulant = ", 
   Rational[-24, 187187]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.8132079148381443`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"12858a31-8e37-41d0-bf22-9a22f50a5e04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   FractionBox["1594930", "32040985977"]}],
  SequenceForm["Order ", 6, " Cumulant = ", 
   Rational[1594930, 32040985977]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.813207914839171*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"8449a116-5031-48f7-8a05-61cb4cbe2d7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   FractionBox["261160", "4577283711"]}],
  SequenceForm["Order ", 7, " Cumulant = ", 
   Rational[261160, 4577283711]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.813207914840156*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"0aa44cfa-d863-438f-b6d3-65bd0b0ba18c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   FractionBox["70563230", "1158052778883"]}],
  SequenceForm["Order ", 8, " Cumulant = ", 
   Rational[70563230, 1158052778883]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.8132079148411818`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"2d612b4c-a05f-4471-a431-5a7cf60c1c35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["8456434528", "175638004797255"]}]}],
  SequenceForm["Order ", 9, " Cumulant = ", 
   Rational[-8456434528, 175638004797255]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.813207914842231*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"b7b6ebf6-5285-49da-8839-d37cebb81220"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Order \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" Cumulant = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3612850175288", "32844306897086685"]}]}],
  SequenceForm["Order ", 10, " Cumulant = ", 
   Rational[-3612850175288, 32844306897086685]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813148654378613*^9, 3.813148666857073*^9}, 
   3.813148816088518*^9, 3.813148960685381*^9, 3.813149222358952*^9, 
   3.813149267882056*^9, 3.813149462689127*^9, 3.813149587151288*^9, 
   3.813149762290545*^9, 3.813149797230151*^9, 3.813149930680191*^9, {
   3.8131513760471897`*^9, 3.813151402344205*^9}, {3.81315148718216*^9, 
   3.813151495809767*^9}, 3.813151861235015*^9, 3.813151896436205*^9, 
   3.813152091528543*^9, 3.813152264613158*^9, 3.8131522962755632`*^9, 
   3.8131523453653793`*^9, 3.813152673334553*^9, 3.8131529438622303`*^9, {
   3.813153244021785*^9, 3.81315325075494*^9}, 3.8131537271596127`*^9, 
   3.813153815639202*^9, 3.813153847783161*^9, 3.813153921113275*^9, 
   3.8131540543634443`*^9, 3.8131541060984507`*^9, 3.813154198814611*^9, 
   3.813154376316505*^9, 3.813154418882017*^9, 3.8131547841640043`*^9, 
   3.813154984983184*^9, {3.813155105788365*^9, 3.8131551264381523`*^9}, 
   3.813155236402443*^9, 3.813155364344448*^9, 3.813155479506566*^9, 
   3.813155525854149*^9, {3.8131556032908373`*^9, 3.813155610074292*^9}, 
   3.813155669210284*^9, 3.813155732870393*^9, {3.8131558676200323`*^9, 
   3.8131558913120604`*^9}, 3.813156357413155*^9, 3.8131564026786346`*^9, 
   3.8131582897443457`*^9, 3.8132076084555883`*^9, 3.8132077789149427`*^9, 
   3.813207914843177*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"2fee3ab2-7372-4dff-b54e-a74ada7ea0b1"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Evaluate the above moments and cumulants with 10-digit precision and compare \
with those obtained using the \[Beta]-Jacobi matrix model simulation. Please \
run the module below (at the end) once before calling the function Jtr[n,\
\[Beta],a,b0,m0] to obtain m0 number of trace values in a list `trc\
\[CloseCurlyQuote]. For higher order moments and cumulants, m0 needs to be \
large.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, 3.811947343789695*^9, {3.8119474108670177`*^9, 
   3.811947521526985*^9}, 3.812003353867195*^9, {3.812003421842334*^9, 
   3.8120034244098*^9}, {3.8120080963794394`*^9, 3.812008105066996*^9}, {
   3.812081195588245*^9, 3.812081269276664*^9}, {3.812081353819532*^9, 
   3.8120813550425587`*^9}, {3.812081847502747*^9, 3.812081847829875*^9}, {
   3.813148838187582*^9, 3.813148843485198*^9}, {3.813154597875725*^9, 
   3.813154603163535*^9}, 3.813207893191101*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"d3672edd-237b-4e44-8e53-d07525e88090"],

Cell[BoxData[
 RowBox[{"Jtr", "[", 
  RowBox[{"n", ",", "\[Beta]", ",", "a", ",", "b0", ",", "100000"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.812081370212199*^9, 3.812081374091123*^9}, 
   3.813149800824587*^9, 3.813151658069868*^9, 3.813152298923532*^9, {
   3.813153323328899*^9, 3.8131533418122997`*^9}, {3.813153868173732*^9, 
   3.813153868604217*^9}, {3.8131542261411543`*^9, 3.81315422652514*^9}, 
   3.813154299780632*^9, {3.813154585002198*^9, 3.813154585815023*^9}, {
   3.813154681361533*^9, 3.813154681660104*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"5cfdf4c5-3505-40ac-b69e-682851b2f8d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", " ", "Lmax"}], ",", 
    RowBox[{"k", "++"}], ",", 
    RowBox[{"{", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[\
0.00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) \>\"",
        ",", " ", 
       StyleBox["k",
        FontWeight->"Plain",
        FontColor->RGBColor[0, 0, 1]], " ", ",", 
       "\"\< {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = \>\"", ",", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"mk", "[", "k", "]"}], ",", 
             RowBox[{"ck", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", "10"}], "]"}]}], 
        "]"}], ",", 
       "\"\<, \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\>\"", 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Moment", "[", 
          RowBox[{"trc", ",", "k"}], "]"}], ",", 
         RowBox[{"Cumulant", "[", 
          RowBox[{"trc", ",", "k"}], "]"}]}], "}"}]}], "]"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.812007918687395*^9, 3.812007935631508*^9}, {
   3.812007989538569*^9, 3.812008047664013*^9}, {3.812008313825561*^9, 
   3.812008314635746*^9}, {3.812010279616302*^9, 3.812010282280198*^9}, {
   3.812030120887083*^9, 3.812030121581953*^9}, {3.812030327954352*^9, 
   3.812030334729184*^9}, {3.8120811268326273`*^9, 3.812081127126273*^9}, {
   3.812081277822064*^9, 3.8120813336994057`*^9}, {3.812081440182014*^9, 
   3.812081519146345*^9}, {3.813148699556282*^9, 3.813148762525401*^9}, {
   3.8131490877791443`*^9, 3.813149111585348*^9}, {3.8131498745055933`*^9, 
   3.813149920302997*^9}, {3.813151504669092*^9, 3.81315154213791*^9}, {
   3.8131515860049667`*^9, 3.813151594373826*^9}, 3.8131516246943417`*^9, {
   3.813151911005425*^9, 3.813151951429639*^9}, {3.8131520006578913`*^9, 
   3.813152001046419*^9}, {3.813207637462522*^9, 3.8132076420028687`*^9}, 
   3.81320783659935*^9, 3.813207881014517*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"3899aacb-67e5-44fe-b1f3-bdc414c1fa3b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2.`10.", ",", "2.`10."}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2.0018212701211326`", ",", "2.0018212701211326`"}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 1, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {2.`10., 2.`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   2.0018212701211326`, 2.0018212701211326`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.813208067995727*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"788b526d-06e2-45cc-b394-6f94ec24c2e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "4.0909090909090909091`10.", ",", 
     "0.09090909090909090909090909090909090909`10."}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4.098625746481619`", ",", "0.09133734897223385`"}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 2, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   4.0909090909090909091`10., 0.09090909090909090909090909090909090909`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   4.098625746481619, 0.09133734897223385}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.8132080680012617`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"320a1886-145f-45f5-9da6-374ab80c16aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8.5414585414585414586`10.", ",", 
     RowBox[{"-", "0.003996003996003996003996003996003996`10."}]}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8.566495178380903`", ",", 
     RowBox[{"-", "0.003903115050297993`"}]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 3, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   8.5414585414585414586`10., -0.003996003996003996003996003996003996`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   8.566495178380903, -0.003903115050297993}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.813208068009307*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"2c4f42ca-a62a-4fd8-b7ea-d1d4ecd31ace"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18.1738261738261738262`10.", ",", 
     RowBox[{"-", "0.00081736445372809009172645536281899918`10."}]}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18.24728445415299`", ",", 
     RowBox[{"-", "0.0009406184766963775`"}]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 4, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   18.1738261738261738262`10., -0.00081736445372809009172645536281899918`10.},
    ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   18.24728445415299, -0.0009406184766963775}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.8132080680138903`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"3d596e7e-7d13-4604-b90c-ed2b2df04e4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"39.3488864077099371217`10.", ",", 
     RowBox[{"-", "0.00012821403195734746536885574318729399`10."}]}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"39.553981999065584`", ",", 
     RowBox[{"-", "0.00006773420081561052`"}]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 5, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   39.3488864077099371217`10., -0.00012821403195734746536885574318729399`10.},
    ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   39.553981999065584`, -0.00006773420081561052}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.813208068017951*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"dafd4c4e-e427-4992-949c-6544975576eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "86.582615870541567136`10.", ",", 
     "0.00004977780649899130911504409101661273`10."}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"87.1397016650747`", ",", 
     RowBox[{"-", "3.206094136790766`*^-6"}]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 6, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   86.582615870541567136`10., 0.00004977780649899130911504409101661273`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   87.1397016650747, -3.206094136790766*^-6}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.8132080680704117`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"81ccef8f-415e-4ade-92b7-e0f66235bfba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "193.3920774787647852664`10.", ",", 
     "0.0000570556724225740264584617529730396`10."}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"194.88103743355435`", ",", "0.00007162271997176745`"}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 7, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   193.3920774787647852664`10., 0.0000570556724225740264584617529730396`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   194.88103743355435`, 0.00007162271997176745}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.813208068126218*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"adc53858-6e23-41c5-8701-cf6fba892d9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "438.02707276122271411`10.", ",", 
     "0.00006093265461360213236860722518686434`10."}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"441.96849691378293`", ",", "0.00009578242439157308`"}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 8, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   438.02707276122271411`10., 0.00006093265461360213236860722518686434`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   441.96849691378293`, 0.00009578242439157308}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.813208068130271*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"f768324e-1567-4b03-85c3-494cb272cc73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1005.0824326731569845166`10.", ",", 
     RowBox[{"-", "0.00004814695166778712680029302896673991`10."}]}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1015.4561638540175`", ",", 
     RowBox[{"-", "0.00006300383757875186`"}]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 9, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   1005.0824326731569845166`10., \
-0.00004814695166778712680029302896673991`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   1015.4561638540175`, -0.00006300383757875186}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.8132080681426888`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"799baa88-1aac-46d2-8379-1c25a43b15c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Order\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\) \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" \
{\\!\\(\\*StyleBox[\\\"Moment\\\",FontWeight->\\\"Plain\\\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)\\!\\(\\*StyleBox[\\\"Cumulant\
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, 0.9982146944380865]]\\)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2334.3126110435940463229`10.", ",", 
     RowBox[{"-", "0.00010999928196409778883582516852204429`10."}]}], "}"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*StyleBox[\\\"Using\\\",FontWeight->\\\
\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"Simulation\\\",FontWeight->\\\"\
Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Plain\\\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Plain\\\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\\)\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2361.527031318672`", ",", 
     RowBox[{"-", "0.00015517814053422896`"}]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"Order\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, 0.9982146944380865]]\) ", 10, 
   " {\!\(\*StyleBox[\"Moment\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\",\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.00010681315327687495`, \
0.0017547875181200886`, \
0.9982146944380865]]\)\!\(\*StyleBox[\"Cumulant\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.00010681315327687495`, 0.0017547875181200886`, \
0.9982146944380865]]\)} = ", {
   2334.3126110435940463229`10., \
-0.00010999928196409778883582516852204429`10.}, 
   ", \!\(\*StyleBox[\"Using\",FontWeight->\"Plain\",FontColor->RGBColor[0.\
6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"Simulation\",FontWeight->\"Plain\",\
FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Plain\",FontColor->RGBColor[0.6012359807736324, 0., \
0.571496147096971]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Plain\",FontColor->\
RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)\!\(\*StyleBox[\" \
\",FontColor->RGBColor[0.6012359807736324, 0., 0.571496147096971]]\)", {
   2361.527031318672, -0.00015517814053422896`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.813149920813898*^9, 3.813149937569212*^9}, {
   3.813151381121316*^9, 3.813151407578972*^9}, 3.813151627860293*^9, 
   3.813151784682538*^9, 3.813151864690229*^9, {3.813151926779821*^9, 
   3.8131519521258783`*^9}, 3.813152030341839*^9, 3.813152179704268*^9, 
   3.813152269958856*^9, 3.813152302258342*^9, 3.813152348989613*^9, 
   3.8131526820570183`*^9, 3.81315319514062*^9, 3.813153253563101*^9, {
   3.8131533338866377`*^9, 3.813153353014059*^9}, 3.813153729578457*^9, 
   3.813153818129098*^9, {3.8131538509029512`*^9, 3.8131538872561626`*^9}, 
   3.813153923707399*^9, 3.813153955813439*^9, 3.813154018757927*^9, 
   3.813154164980666*^9, {3.8131542225807333`*^9, 3.813154243784555*^9}, {
   3.8131543956784267`*^9, 3.813154443053074*^9}, 3.813154480803855*^9, {
   3.813154534489785*^9, 3.8131545631654863`*^9}, 3.813154607041131*^9, 
   3.8131546443768053`*^9, 3.813154739892768*^9, {3.8131548630144167`*^9, 
   3.813154885702405*^9}, 3.813154988871344*^9, 3.813155060737834*^9, 
   3.813155129790957*^9, 3.8131551946432533`*^9, 3.813155242954818*^9, 
   3.813155311493843*^9, 3.8131554278702927`*^9, 3.813155484989964*^9, 
   3.813155529691478*^9, {3.813155593891241*^9, 3.813155612568903*^9}, 
   3.8131556738100452`*^9, 3.813155738972204*^9, 3.813155818791719*^9, 
   3.813155897568366*^9, 3.813156408419712*^9, 3.8131564891160507`*^9, 
   3.8131581317843*^9, 3.8131583403835783`*^9, 3.8132076631656713`*^9, {
   3.8132078283448143`*^9, 3.813207883047431*^9}, 3.813208068188877*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"393dc992-3582-4d1b-ad25-0d9feece2ef1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of trace values in the list \[OpenCurlyQuote]trc\[CloseCurlyQuote]. \
Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165414710721*^9, 
   3.800165416303885*^9}, {3.8071540946535387`*^9, 3.807154098029111*^9}, {
   3.807154164704166*^9, 3.807154166310667*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"0d8f8f68-1394-4e1f-a368-04592a87c78b"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}, {3.800165024482449*^9, 3.80016502554562*^9}, {
   3.8001651304442673`*^9, 3.800165130938405*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"af6ab32f-4f37-4414-ac4c-53fff6792c51"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Jtr", "[", 
    RowBox[{"n0_", ",", "\[Beta]0_", ",", "a0_", ",", "b0_", ",", "m0_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "a0"}], ",", 
       RowBox[{"\[Lambda]2", "=", "b0"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trc", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{"\[Lambda]1", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ",", 
                    RowBox[{"\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}]}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"\[Beta]", "\[NotEqual]", "0"}], ",", 
                   RowBox[{"RandomVariate", "[", 
                    RowBox[{"BetaDistribution", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}]}], "]"}], 
                    "]"}], ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"trc", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"trc", ",", 
               RowBox[{"{", 
                RowBox[{"Total", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
   3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
   3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
   3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
   3.7982993015321293`*^9}, {3.7982993319886303`*^9, 
   3.7982993375315027`*^9}, {3.798381293368841*^9, 3.798381307335966*^9}, {
   3.800151640384079*^9, 3.8001516705600233`*^9}, {3.800151718361833*^9, 
   3.800151733290556*^9}, {3.8001519018716373`*^9, 3.80015191358316*^9}, {
   3.800152776690023*^9, 3.80015278027146*^9}, {3.807153965982066*^9, 
   3.807154045341626*^9}, 3.811858454010077*^9, {3.811858534610783*^9, 
   3.811858553339839*^9}, {3.8118585864525633`*^9, 3.811858596851564*^9}, {
   3.81185866413485*^9, 3.8118586648555527`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[20]:=",ExpressionUUID->"8ad9c855-c772-44ba-b457-eb5367221e43"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1068, 606},
WindowMargins->{{Automatic, -148}, {23, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"100e3bc0-961e-4f92-ac46-3d40b171115c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 641, 18, 91, "Section",ExpressionUUID->"beb40c74-75c4-4c76-a94a-65f397878f63"],
Cell[CellGroupData[{
Cell[1224, 42, 493, 8, 52, "Section",ExpressionUUID->"1a64bad1-7f03-4c4e-9916-097f179488ab"],
Cell[1720, 52, 223, 4, 70, "Subsection",ExpressionUUID->"825fea8c-af4f-4136-b04e-a056c83a58b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1980, 61, 753, 16, 72, "Section",ExpressionUUID->"63613336-51ab-4e3d-8a83-1438c9ea9cb3"],
Cell[2736, 79, 861, 15, 51, "Text",ExpressionUUID->"685c24c4-71de-4ffc-82be-c23405655ceb"],
Cell[3600, 96, 3993, 59, 30, "Input",ExpressionUUID->"be59e531-6d4a-4683-8a10-9d12b8111aed"],
Cell[7596, 157, 1316, 21, 51, "Text",ExpressionUUID->"c5f7a0b3-586c-4ee4-98c4-5a66d74febd8"],
Cell[8915, 180, 1074, 19, 30, "Input",ExpressionUUID->"4c6f3412-b2ec-47dc-953c-46bb0789d019"],
Cell[CellGroupData[{
Cell[10014, 203, 319, 5, 70, "Subsection",ExpressionUUID->"8fedce1a-b148-40f0-85b9-63f45f4241dc"],
Cell[10336, 210, 6227, 158, 253, "Input",ExpressionUUID->"646ac879-2448-4888-8022-8e46b9aa891d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16600, 373, 271, 4, 70, "Subsection",ExpressionUUID->"f2a9d50a-11a0-4166-9baf-632cbaa9ca22"],
Cell[16874, 379, 1599, 23, 51, "Text",ExpressionUUID->"496ec162-fd8a-4fb3-a6cb-98503bd7d964"],
Cell[18476, 404, 3090, 58, 52, "Input",ExpressionUUID->"2f8c518a-7df6-4b7f-a6c2-c0e791a2d44e"],
Cell[21569, 464, 2999, 62, 76, "Text",ExpressionUUID->"a4a38617-c4fa-49d1-b418-877067903e39"],
Cell[CellGroupData[{
Cell[24593, 530, 3687, 65, 76, "Input",ExpressionUUID->"ef2e09db-9827-4112-8af7-3412322cfd7b"],
Cell[28283, 597, 2201, 55, 43, "Print",ExpressionUUID->"41f97938-37df-4947-ada7-10f46a77c5d7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30533, 658, 465, 7, 70, "Subsection",ExpressionUUID->"635951ec-e071-4140-b1b4-93daed7bbbb1"],
Cell[31001, 667, 1619, 23, 51, "Text",ExpressionUUID->"3d889aa8-9827-49b6-b4e8-823899a9dd0b"],
Cell[32623, 692, 3874, 70, 31, "Input",ExpressionUUID->"14e2dd74-9475-431a-9e96-2d2c6f79909a"],
Cell[36500, 764, 1703, 24, 51, "Text",ExpressionUUID->"5309eba2-e781-4c79-9223-4d60a9bf04d6"],
Cell[38206, 790, 1086, 28, 52, "Input",ExpressionUUID->"82aae04a-9d81-4512-a509-15337c6c15c6"],
Cell[39295, 820, 531, 8, 51, "Text",ExpressionUUID->"6eb8e7be-d626-4038-93b3-c08136c52c23"],
Cell[CellGroupData[{
Cell[39851, 832, 808, 17, 30, "Input",ExpressionUUID->"3c56add9-d0af-48e3-a03c-64cc9e23f366"],
Cell[CellGroupData[{
Cell[40684, 853, 2288, 35, 24, "Print",ExpressionUUID->"635c9e84-f8a3-4d1e-af61-0cfd72b2824a"],
Cell[42975, 890, 2334, 37, 40, "Print",ExpressionUUID->"0e2875e9-acc3-4a72-9ca3-8e819cb9ab7b"],
Cell[45312, 929, 2340, 37, 40, "Print",ExpressionUUID->"835f05d5-a0cd-4339-b9f3-f8eb994c08ea"],
Cell[47655, 968, 2342, 37, 40, "Print",ExpressionUUID->"b244b63f-f722-4f6c-8ce1-5d74c5040a5b"],
Cell[50000, 1007, 2348, 37, 40, "Print",ExpressionUUID->"2fdc0ab4-e004-4f3d-848f-983dabbf5b04"],
Cell[52351, 1046, 2352, 37, 40, "Print",ExpressionUUID->"0bc765b1-4b2c-4191-b2ca-6f8858cebe21"],
Cell[54706, 1085, 2348, 37, 40, "Print",ExpressionUUID->"7f8b9062-d2e6-46e6-942a-0abfdf88b847"],
Cell[57057, 1124, 2360, 37, 40, "Print",ExpressionUUID->"87707fb5-b454-4f57-af17-c1bfbb43899d"],
Cell[59420, 1163, 2368, 37, 40, "Print",ExpressionUUID->"d232f79e-e5b8-47d4-a0e7-53b37ab15753"],
Cell[61791, 1202, 2372, 37, 40, "Print",ExpressionUUID->"e45e4a99-10e5-4b55-8154-6dce2edfd732"]
}, Open  ]]
}, Open  ]],
Cell[64190, 1243, 582, 9, 51, "Text",ExpressionUUID->"18ab26c5-9f1a-495b-801d-cf4351d3c3b2"],
Cell[CellGroupData[{
Cell[64797, 1256, 646, 16, 30, "Input",ExpressionUUID->"566709b6-6b16-41c2-8c7e-25c6d887130a"],
Cell[CellGroupData[{
Cell[65468, 1276, 1672, 27, 24, "Print",ExpressionUUID->"1f284916-c56a-44ed-82d1-43dfebefd221"],
Cell[67143, 1305, 1713, 29, 40, "Print",ExpressionUUID->"24619c5a-2e1f-40d1-80cc-1b3467e4ac01"],
Cell[68859, 1336, 1740, 30, 40, "Print",ExpressionUUID->"a474b53c-47d1-4d71-824a-74f3813e154d"],
Cell[70602, 1368, 1740, 30, 40, "Print",ExpressionUUID->"d93a9321-07b4-4108-8551-7eba8350c342"],
Cell[72345, 1400, 1746, 30, 40, "Print",ExpressionUUID->"12858a31-8e37-41d0-bf22-9a22f50a5e04"],
Cell[74094, 1432, 1743, 29, 40, "Print",ExpressionUUID->"8449a116-5031-48f7-8a05-61cb4cbe2d7e"],
Cell[75840, 1463, 1739, 29, 40, "Print",ExpressionUUID->"0aa44cfa-d863-438f-b6d3-65bd0b0ba18c"],
Cell[77582, 1494, 1751, 29, 40, "Print",ExpressionUUID->"2d612b4c-a05f-4471-a431-5a7cf60c1c35"],
Cell[79336, 1525, 1778, 30, 40, "Print",ExpressionUUID->"b7b6ebf6-5285-49da-8839-d37cebb81220"],
Cell[81117, 1557, 1790, 30, 40, "Print",ExpressionUUID->"2fee3ab2-7372-4dff-b54e-a74ada7ea0b1"]
}, Open  ]]
}, Open  ]],
Cell[82934, 1591, 1160, 19, 97, "Text",ExpressionUUID->"d3672edd-237b-4e44-8e53-d07525e88090"],
Cell[84097, 1612, 614, 11, 30, "Input",ExpressionUUID->"5cfdf4c5-3505-40ac-b69e-682851b2f8d9"],
Cell[CellGroupData[{
Cell[84736, 1627, 3510, 70, 94, "Input",ExpressionUUID->"3899aacb-67e5-44fe-b1f3-bdc414c1fa3b"],
Cell[CellGroupData[{
Cell[88271, 1701, 4996, 80, 24, "Print",ExpressionUUID->"788b526d-06e2-45cc-b394-6f94ec24c2e6"],
Cell[93270, 1783, 5125, 83, 24, "Print",ExpressionUUID->"320a1886-145f-45f5-9da6-374ab80c16aa"],
Cell[98398, 1868, 5154, 83, 24, "Print",ExpressionUUID->"2c4f42ca-a62a-4fd8-b7ea-d1d4ecd31ace"],
Cell[103555, 1953, 5164, 83, 24, "Print",ExpressionUUID->"3d596e7e-7d13-4604-b90c-ed2b2df04e4e"],
Cell[108722, 2038, 5167, 83, 24, "Print",ExpressionUUID->"dafd4c4e-e427-4992-949c-6544975576eb"],
Cell[113892, 2123, 5149, 84, 27, "Print",ExpressionUUID->"81ccef8f-415e-4ade-92b7-e0f66235bfba"],
Cell[119044, 2209, 5134, 83, 24, "Print",ExpressionUUID->"adc53858-6e23-41c5-8701-cf6fba892d9d"],
Cell[124181, 2294, 5132, 83, 24, "Print",ExpressionUUID->"f768324e-1567-4b03-85c3-494cb272cc73"],
Cell[129316, 2379, 5175, 84, 24, "Print",ExpressionUUID->"799baa88-1aac-46d2-8379-1c25a43b15c4"],
Cell[134494, 2465, 5173, 84, 24, "Print",ExpressionUUID->"393dc992-3582-4d1b-ad25-0d9feece2ef1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139728, 2556, 1596, 28, 97, "Subsection",ExpressionUUID->"0d8f8f68-1394-4e1f-a368-04592a87c78b"],
Cell[141327, 2586, 1174, 17, 51, "Text",ExpressionUUID->"af6ab32f-4f37-4414-ac4c-53fff6792c51"],
Cell[142504, 2605, 7361, 165, 614, "Input",ExpressionUUID->"8ad9c855-c772-44ba-b457-eb5367221e43"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    182080,       3489]
NotebookOptionsPosition[    179010,       3431]
NotebookOutlinePosition[    179404,       3447]
CellTagsIndexPosition[    179361,       3444]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Differential recurrences for the distribution of the trace of the \
\[Beta]-Jacobi ensemble", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
  3.8118521040669928`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"1b6facad-aa2e-4bfa-97d7-7c9b6c1b4913"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of probability \
density function of the trace",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.811852124595685*^9, 3.811852154866791*^9}, {
   3.811947527912284*^9, 3.8119475280551653`*^9}, {3.812003399160727*^9, 
   3.81200339963258*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"0dae727c-31f4-4634-9f9d-48ed8cf20a8e"],

Cell["Parameters:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"687aa30e-abc4-40be-9472-58bdf64565ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"a", ",", "b", ",", 
    RowBox[{"\[Beta]", " ", "\[Element]", 
     SubscriptBox["\[DoubleStruckCapitalZ]", 
      RowBox[{"\[GreaterEqual]", "0", " "}]]}]}], TraditionalForm]],
  ExpressionUUID->"0a22ba27-6999-4f06-87a1-b5ea5de0e05e"],
 " with ",
 StyleBox["a = b = 0",
  FontSlant->"Italic"],
 " case excluded."
}], "Section",
 CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}, 3.800153727498787*^9, {3.812003831551626*^9, 
   3.8120038367073812`*^9}, {3.812003919065297*^9, 3.8120039190653343`*^9}, {
   3.812029776519516*^9, 3.812029802939787*^9}, {3.8120786156070127`*^9, 
   3.812078739855541*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"be2e625f-b3da-4796-a577-7615e8415eac"],

Cell[TextData[{
 "The parameters ",
 StyleBox["a",
  FontSlant->"Italic"],
 ", ",
 StyleBox["b",
  FontSlant->"Italic"],
 " and \[Beta] should be non-negative such that ",
 StyleBox["a",
  FontSlant->"Italic"],
 " and ",
 StyleBox["b",
  FontSlant->"Italic"],
 " are not simultaneously zero.  "
}], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, 3.811947343789695*^9, {3.8119474108670177`*^9, 
   3.811947521526985*^9}, 3.812003353867195*^9, {3.812003421842334*^9, 
   3.8120034244098*^9}, {3.8120787246246977`*^9, 3.812078733999495*^9}, 
   3.813288948737484*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a302c4e7-9dcd-401f-9bd2-cd793e254bc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";", 
  RowBox[{"a", "=", "1"}], ";", 
  RowBox[{"b", "=", "0"}], ";", 
  RowBox[{"\[Beta]", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152283208232*^9, 3.807152293029282*^9}, {
   3.807152334336585*^9, 3.8071523522716417`*^9}, {3.8071524380841627`*^9, 
   3.8071525001805267`*^9}, {3.807152584477377*^9, 3.8071525864182053`*^9}, {
   3.807152656282997*^9, 3.807152685720231*^9}, {3.8071528136330214`*^9, 
   3.807152813815106*^9}, {3.807152853908052*^9, 3.807152856665361*^9}, {
   3.807152908151929*^9, 3.8071529084128847`*^9}, {3.8071530951331882`*^9, 
   3.8071531008109818`*^9}, {3.807153189937248*^9, 3.807153219703391*^9}, {
   3.8071532803218927`*^9, 3.807153296937892*^9}, {3.807153364426187*^9, 
   3.8071533647114677`*^9}, {3.8071534349108257`*^9, 3.807153447509008*^9}, {
   3.80715373120793*^9, 3.80715374071994*^9}, {3.807154194288898*^9, 
   3.8071541947817917`*^9}, {3.807154240337425*^9, 3.807154242347735*^9}, {
   3.807154317161543*^9, 3.807154317543542*^9}, {3.8071560665251617`*^9, 
   3.8071560668339357`*^9}, {3.807156226598915*^9, 3.807156227395982*^9}, {
   3.807156372483515*^9, 3.807156384450487*^9}, {3.807156457197806*^9, 
   3.807156464580318*^9}, {3.807156576449834*^9, 3.807156576814645*^9}, {
   3.8071567421043167`*^9, 3.8071567422842913`*^9}, {3.807160891527891*^9, 
   3.8071608969005127`*^9}, {3.807161513899625*^9, 3.807161520323234*^9}, {
   3.807161578051609*^9, 3.8071615783368683`*^9}, {3.807165830710758*^9, 
   3.807165839849207*^9}, {3.807171096107678*^9, 3.807171147076787*^9}, 
   3.80717345933731*^9, {3.807261085471439*^9, 3.807261104933927*^9}, {
   3.807352411960973*^9, 3.807352464842018*^9}, {3.807352519866601*^9, 
   3.80735252004725*^9}, {3.8090811041305313`*^9, 3.8090811048442917`*^9}, {
   3.8090811373436747`*^9, 3.8090811375387897`*^9}, {3.809081171627318*^9, 
   3.8090811719930573`*^9}, {3.809081218827084*^9, 3.809081230047985*^9}, {
   3.8094919223569183`*^9, 3.809491949447094*^9}, {3.80949205350703*^9, 
   3.809492053667941*^9}, {3.8094921053318653`*^9, 3.809492106283339*^9}, {
   3.809492785920699*^9, 3.809492834193461*^9}, {3.80949287502334*^9, 
   3.809492875261096*^9}, {3.80949292307927*^9, 3.809492924252722*^9}, {
   3.809492977878347*^9, 3.80949297856632*^9}, {3.8094930386554737`*^9, 
   3.809493043102233*^9}, {3.8094948322217903`*^9, 3.809494832475135*^9}, {
   3.8094948864486227`*^9, 3.809494886742715*^9}, {3.8094949207484837`*^9, 
   3.8094949706938047`*^9}, {3.809495125451823*^9, 3.809495127682624*^9}, {
   3.809495168913299*^9, 3.809495194402907*^9}, {3.809495241028412*^9, 
   3.8094952412177134`*^9}, {3.809531594321859*^9, 3.809531675178669*^9}, 
   3.809531708219371*^9, {3.8095317719461737`*^9, 3.809531803755706*^9}, 
   3.809531835043645*^9, {3.809531895012323*^9, 3.809531969978415*^9}, {
   3.80953213697015*^9, 3.809532139619755*^9}, 3.809532174417688*^9, {
   3.809532215988194*^9, 3.809532216365593*^9}, {3.8095325016733837`*^9, 
   3.80953256309661*^9}, {3.809532736242692*^9, 3.8095328127976847`*^9}, {
   3.8118337854820004`*^9, 3.8118337861208963`*^9}, {3.811833828017827*^9, 
   3.811833848073316*^9}, {3.811834824692873*^9, 3.811834842742197*^9}, {
   3.811850864189843*^9, 3.811850995144226*^9}, {3.81185116870354*^9, 
   3.811851169323567*^9}, {3.811851239160046*^9, 3.81185124252606*^9}, {
   3.8118513500424423`*^9, 3.811851424729574*^9}, {3.811851462603129*^9, 
   3.811851463008832*^9}, {3.811851494346229*^9, 3.811851503081625*^9}, {
   3.811851974606326*^9, 3.8118519747954607`*^9}, {3.811852026774078*^9, 
   3.81185202703439*^9}, 3.811852323731497*^9, {3.811852384234688*^9, 
   3.81185239013235*^9}, 3.811852508025799*^9, {3.8118525496836767`*^9, 
   3.811852578418755*^9}, {3.8118526269387817`*^9, 3.811852627237186*^9}, {
   3.811852661083235*^9, 3.811852670091124*^9}, 3.811853173086429*^9, {
   3.8118532210265923`*^9, 3.811853221281726*^9}, {3.811853657530676*^9, 
   3.8118536610092287`*^9}, {3.811853713850976*^9, 3.8118537606718397`*^9}, {
   3.811854252579131*^9, 3.811854253017775*^9}, {3.81185680873906*^9, 
   3.811856809132143*^9}, {3.8118569903304787`*^9, 3.811856990745529*^9}, {
   3.81185704376663*^9, 3.811857044179984*^9}, {3.811857103326445*^9, 
   3.811857103380044*^9}, {3.811858614380081*^9, 3.811858642332304*^9}, {
   3.811858765036065*^9, 3.81185876613807*^9}, {3.8118588218387117`*^9, 
   3.8118588221283703`*^9}, {3.811858862780489*^9, 3.811858865659123*^9}, {
   3.811858898672316*^9, 3.811858900638707*^9}, {3.811858937500442*^9, 
   3.8118589378036118`*^9}, {3.811858978572899*^9, 3.8118590097091217`*^9}, {
   3.8119511328371553`*^9, 3.811951133219514*^9}, {3.8119514792047377`*^9, 
   3.8119514823400087`*^9}, {3.811992107705749*^9, 3.811992132587102*^9}, {
   3.811992179727985*^9, 3.811992179998435*^9}, {3.8119922734687243`*^9, 
   3.811992288020422*^9}, {3.811992333335133*^9, 3.8119923454465523`*^9}, {
   3.811992535064937*^9, 3.811992583113942*^9}, {3.8119945712289753`*^9, 
   3.811994573069208*^9}, {3.811994737864685*^9, 3.811994741658552*^9}, {
   3.81199994375879*^9, 3.8119999456202583`*^9}, {3.812000446266406*^9, 
   3.812000446554058*^9}, {3.812001307510228*^9, 3.812001328461484*^9}, {
   3.812001379271309*^9, 3.81200140825702*^9}, {3.812002861598001*^9, 
   3.8120028966399097`*^9}, {3.812023279303673*^9, 3.8120232894541597`*^9}, {
   3.812023437056039*^9, 3.8120234451747637`*^9}, {3.812023722036459*^9, 
   3.8120237273879337`*^9}, {3.8120237940494423`*^9, 3.812023816697033*^9}, {
   3.812024389998324*^9, 3.812024394453022*^9}, {3.8120267388803988`*^9, 
   3.812026746983078*^9}, {3.81202683875229*^9, 3.812026838829342*^9}, {
   3.8120819444024887`*^9, 3.8120819445523357`*^9}, {3.812082001234879*^9, 
   3.8120820015847*^9}, {3.813161052893634*^9, 3.813161077458737*^9}, {
   3.813198731754335*^9, 3.813198732128626*^9}, {3.813198890896216*^9, 
   3.813198891070664*^9}, {3.813199024863307*^9, 3.8131990252269487`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"da943797-74c1-48d2-ba3c-f884ee085104"],

Cell[CellGroupData[{

Cell["Auxiliaries :", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, {
   3.811852729546554*^9, 3.8118527598681297`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b7041c25-eb41-41e2-96ff-f94a780c320f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a0", "=", "a"}], ";", 
   RowBox[{"b0", "=", "b"}], ";", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"b", "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", "b0"}], ";", 
       RowBox[{"b", "=", "a0"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SN", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "b", "+", "2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "j", "-", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", "/", "2"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WN", "[", 
    RowBox[{"n_", ",", "a_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "1", "+", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"j", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "2"}]}]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]", "/", "2"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]N", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "j_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "+", "1"}], ")"}], "j"}], "+", 
    RowBox[{
     FractionBox["\[Beta]", "2"], "j", 
     RowBox[{"(", 
      RowBox[{"j", "-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["\[Beta]", "2"], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j", "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KN", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "j_", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"WN", "[", 
      RowBox[{"j", ",", "b", ",", "\[Beta]"}], "]"}], 
     RowBox[{"WN", "[", 
      RowBox[{
       RowBox[{"n", "-", "j"}], ",", "a", ",", "\[Beta]"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Eta]N", "[", 
      RowBox[{"n", ",", "a", ",", "b", ",", "j", ",", "\[Beta]"}], "]"}], 
     "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cp", "[", "p_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"SN", "[", 
      RowBox[{"n", ",", "a", ",", "b", ",", "\[Beta]"}], "]"}]], 
    RowBox[{"Binomial", "[", 
     RowBox[{"n", ",", "p"}], "]"}], 
    RowBox[{"KN", "[", 
     RowBox[{"n", ",", "a", ",", "b", ",", "p", ",", "\[Beta]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "j"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "/", "2"}], ")"}], 
     SuperscriptBox["j", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}]}]}], ")"}], "j"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "j"}], "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"2", "j"}]}], ")"}]}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"j", "-", "n"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j", "-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"X", ":=", 
  RowBox[{
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"v", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "+", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"u", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "+", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"w", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", ":=", 
   RowBox[{"-", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"n", "-", "j"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]p", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"p", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "+", 
    "\[CapitalLambda]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", "p_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{"b", "+", "1"}], ")"}]}], "+", 
     RowBox[{"\[Beta]", " ", "p", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152283208232*^9, 3.807152293029282*^9}, {
   3.807152334336585*^9, 3.8071523522716417`*^9}, {3.8071524380841627`*^9, 
   3.8071525001805267`*^9}, {3.807152584477377*^9, 3.8071525864182053`*^9}, {
   3.807152656282997*^9, 3.807152685720231*^9}, {3.8071528136330214`*^9, 
   3.807152813815106*^9}, {3.807152853908052*^9, 3.807152856665361*^9}, {
   3.807152908151929*^9, 3.8071529084128847`*^9}, {3.8071530951331882`*^9, 
   3.8071531008109818`*^9}, {3.807153189937248*^9, 3.807153219703391*^9}, {
   3.8071532803218927`*^9, 3.807153296937892*^9}, {3.807153364426187*^9, 
   3.8071533647114677`*^9}, {3.8071534349108257`*^9, 3.807153447509008*^9}, {
   3.80715373120793*^9, 3.80715374071994*^9}, {3.807154194288898*^9, 
   3.8071541947817917`*^9}, {3.807154240337425*^9, 3.807154242347735*^9}, {
   3.807154317161543*^9, 3.807154317543542*^9}, {3.8071560665251617`*^9, 
   3.8071560668339357`*^9}, {3.807156226598915*^9, 3.807156227395982*^9}, {
   3.807156372483515*^9, 3.807156384450487*^9}, {3.807156457197806*^9, 
   3.807156464580318*^9}, {3.807156576449834*^9, 3.807156576814645*^9}, {
   3.8071567421043167`*^9, 3.8071567422842913`*^9}, {3.807160891527891*^9, 
   3.8071608969005127`*^9}, {3.807161513899625*^9, 3.807161520323234*^9}, {
   3.807161578051609*^9, 3.8071615783368683`*^9}, {3.807165830710758*^9, 
   3.807165839849207*^9}, {3.807171096107678*^9, 3.807171147076787*^9}, 
   3.80717345933731*^9, {3.807261085471439*^9, 3.807261104933927*^9}, {
   3.807352411960973*^9, 3.807352464842018*^9}, {3.807352519866601*^9, 
   3.80735252004725*^9}, {3.8090811041305313`*^9, 3.8090811048442917`*^9}, {
   3.8090811373436747`*^9, 3.8090811375387897`*^9}, {3.809081171627318*^9, 
   3.8090811719930573`*^9}, {3.809081218827084*^9, 3.809081230047985*^9}, {
   3.8094919223569183`*^9, 3.809491949447094*^9}, {3.80949205350703*^9, 
   3.809492053667941*^9}, {3.8094921053318653`*^9, 3.809492106283339*^9}, {
   3.809492785920699*^9, 3.809492834193461*^9}, {3.80949287502334*^9, 
   3.809492875261096*^9}, {3.80949292307927*^9, 3.809492924252722*^9}, {
   3.809492977878347*^9, 3.80949297856632*^9}, {3.8094930386554737`*^9, 
   3.809493043102233*^9}, {3.8094948322217903`*^9, 3.809494832475135*^9}, {
   3.8094948864486227`*^9, 3.809494886742715*^9}, {3.8094949207484837`*^9, 
   3.8094949706938047`*^9}, {3.809495125451823*^9, 3.809495127682624*^9}, {
   3.809495168913299*^9, 3.809495194402907*^9}, {3.809495241028412*^9, 
   3.8094952412177134`*^9}, {3.809531594321859*^9, 3.809531675178669*^9}, 
   3.809531708219371*^9, {3.8095317719461737`*^9, 3.809531803755706*^9}, 
   3.809531835043645*^9, {3.809531895012323*^9, 3.809531969978415*^9}, {
   3.80953213697015*^9, 3.809532139619755*^9}, 3.809532174417688*^9, {
   3.809532215988194*^9, 3.809532216365593*^9}, {3.8095325016733837`*^9, 
   3.80953256309661*^9}, {3.809532736242692*^9, 3.8095328127976847`*^9}, {
   3.8118337854820004`*^9, 3.8118337861208963`*^9}, {3.811833828017827*^9, 
   3.811833848073316*^9}, {3.811834824692873*^9, 3.811834842742197*^9}, {
   3.811850864189843*^9, 3.811850995144226*^9}, {3.81185116870354*^9, 
   3.811851169323567*^9}, {3.811851239160046*^9, 3.81185124252606*^9}, {
   3.8118513500424423`*^9, 3.811851424729574*^9}, {3.811851462603129*^9, 
   3.811851463008832*^9}, {3.811851494346229*^9, 3.811851503081625*^9}, {
   3.811851974606326*^9, 3.8118519747954607`*^9}, {3.811852026774078*^9, 
   3.81185202703439*^9}, 3.811852323731497*^9, {3.811852384234688*^9, 
   3.81185239013235*^9}, 3.811852508025799*^9, {3.8118525496836767`*^9, 
   3.811852578418755*^9}, {3.8118526269387817`*^9, 3.811852627237186*^9}, {
   3.811852661083235*^9, 3.811852716744714*^9}, 3.811852768091563*^9, {
   3.812001267968946*^9, 3.812001269535138*^9}, {3.812001414681603*^9, 
   3.812001415767736*^9}, {3.813198617444422*^9, 3.8131986249938374`*^9}, {
   3.813199843800172*^9, 3.813199844419099*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bb7d4b23-4e8b-4174-b1f5-72f80c4bcb83"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion scheme:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9ea47f8f-3eaf-448b-8358-6a9f53f2a528"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "0"}], ",", 
      RowBox[{
       StyleBox["p",
        Background->RGBColor[0.88, 1, 0.88]], 
       StyleBox["\[LessEqual]",
        Background->RGBColor[0.88, 1, 0.88]], " ", 
       RowBox[{"n", "-", "1"}]}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{
       RowBox[{"{", 
        StyleBox["\n",
         Background->RGBColor[0.88, 1, 0.88]], 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", "0", "]"}], ":=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"j", ",", 
               RowBox[{"n", "-", "p"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"g0", "=", 
          RowBox[{"g", "[", "0", "]"}]}], ";", 
         StyleBox["\[IndentingNewLine]",
          Background->RGBColor[0.88, 1, 0.88]], 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"l", "=", "1"}], ",", 
           RowBox[{"l", "\[LessEqual]", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "1"}], ")"}], "p"}], "+", 
             RowBox[{"b", 
              RowBox[{"(", 
               RowBox[{"n", "-", "p"}], ")"}]}], "+", 
             RowBox[{"p", 
              RowBox[{"(", 
               RowBox[{"n", "-", "p"}], ")"}], "\[Beta]"}], "+", "1"}]}], ",", 
           RowBox[{"l", "++"}], ",", 
           RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"gr", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"X", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"n", "-", "p"}], "]"}], "+", "l", "-", "1"}], 
                   ")"}], 
                  RowBox[{"IdentityMatrix", "[", 
                   RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], ".", "g0"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"s", "=", "0"}], ",", 
               RowBox[{"s", "\[LessEqual]", " ", "n"}], ",", 
               RowBox[{"s", "++"}], ",", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"s", "\[NotEqual]", 
                    RowBox[{"n", "-", "p"}]}], ",", 
                   RowBox[{
                    RowBox[{"gl", "[", "s", "]"}], "=", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"n", "-", "p"}], "]"}], "+", "l"}], ")"}], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalLambda]p", "[", "p", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"s", "+", "1"}], ",", 
                    RowBox[{"s", "+", "1"}]}], "]"}], "]"}], ")"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"gr", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"s", "+", "1"}], ",", "1"}], "]"}], "]"}]}]}]}], 
                  "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"gl", "[", 
               RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", 
             RowBox[{
              RowBox[{"gl", "[", 
               RowBox[{"n", "+", "1"}], "]"}], "=", "0"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"gl", "[", 
               RowBox[{"n", "-", "p"}], "]"}], "=", 
              RowBox[{
               SuperscriptBox["l", 
                RowBox[{"-", "1"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"n", "-", "p"}], "]"}], 
                  RowBox[{"gl", "[", 
                   RowBox[{"n", "-", "p", "-", "1"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"w", "[", 
                   RowBox[{"n", "-", "p"}], "]"}], 
                  RowBox[{"gl", "[", 
                   RowBox[{"n", "-", "p", "+", "1"}], "]"}]}]}], ")"}]}]}], 
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "[", "l", "]"}], "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"gl", "[", "r", "]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"g0", "=", 
              RowBox[{"g", "[", "l", "]"}]}], ";"}], 
            StyleBox["\[IndentingNewLine]",
             Background->RGBColor[0.88, 1, 0.88]], "}"}]}], "]"}]}], "}"}], 
       ";", 
       StyleBox["\[IndentingNewLine]",
        Background->RGBColor[0.88, 1, 0.88]], 
       RowBox[{
        RowBox[{"Cg", "[", "p", "]"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"g", "[", "j", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"n", "+", "1"}], ",", "1"}], "]"}], "]"}], 
            RowBox[{
             RowBox[{"g", "[", "p", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"n", "+", "1"}], ",", "1"}], "]"}], "]"}]], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"l", "-", "2"}]}], "}"}]}], "]"}]}]}]}], 
     StyleBox["\[IndentingNewLine]",
      Background->RGBColor[0.88, 1, 0.88]], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "l", ",", "s"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GN", "[", 
    RowBox[{"p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Xi]", "[", "p", "]"}], 
    RowBox[{"Cp", "[", "p", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "-", "p"}], ")"}], 
     RowBox[{"v", "[", 
      RowBox[{"n", "-", "p"}], "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cg", "[", "p", "]"}], "[", 
        RowBox[{"[", "l", "]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "p"}], ")"}], 
        RowBox[{"l", "-", "1"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Cg", "[", "p", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P0", "[", "t_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GN", "[", 
       RowBox[{"p", ",", "t"}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", "p"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152283208232*^9, 3.807152293029282*^9}, {
   3.807152334336585*^9, 3.8071523522716417`*^9}, {3.8071524380841627`*^9, 
   3.8071525001805267`*^9}, {3.807152584477377*^9, 3.8071525864182053`*^9}, {
   3.807152656282997*^9, 3.807152685720231*^9}, {3.8071528136330214`*^9, 
   3.807152813815106*^9}, {3.807152853908052*^9, 3.807152856665361*^9}, {
   3.807152908151929*^9, 3.8071529084128847`*^9}, {3.8071530951331882`*^9, 
   3.8071531008109818`*^9}, {3.807153189937248*^9, 3.807153219703391*^9}, {
   3.8071532803218927`*^9, 3.807153296937892*^9}, {3.807153364426187*^9, 
   3.8071533647114677`*^9}, {3.8071534349108257`*^9, 3.807153447509008*^9}, {
   3.80715373120793*^9, 3.80715374071994*^9}, {3.807154194288898*^9, 
   3.8071541947817917`*^9}, {3.807154240337425*^9, 3.807154242347735*^9}, {
   3.807154317161543*^9, 3.807154317543542*^9}, {3.8071560665251617`*^9, 
   3.8071560668339357`*^9}, {3.807156226598915*^9, 3.807156227395982*^9}, {
   3.807156372483515*^9, 3.807156384450487*^9}, {3.807156457197806*^9, 
   3.807156464580318*^9}, {3.807156576449834*^9, 3.807156576814645*^9}, {
   3.8071567421043167`*^9, 3.8071567422842913`*^9}, {3.807160891527891*^9, 
   3.8071608969005127`*^9}, {3.807161513899625*^9, 3.807161520323234*^9}, {
   3.807161578051609*^9, 3.8071615783368683`*^9}, {3.807165830710758*^9, 
   3.807165839849207*^9}, {3.807171096107678*^9, 3.807171147076787*^9}, 
   3.80717345933731*^9, {3.807261085471439*^9, 3.807261104933927*^9}, {
   3.807352411960973*^9, 3.807352464842018*^9}, {3.807352519866601*^9, 
   3.80735252004725*^9}, {3.8090811041305313`*^9, 3.8090811048442917`*^9}, {
   3.8090811373436747`*^9, 3.8090811375387897`*^9}, {3.809081171627318*^9, 
   3.8090811719930573`*^9}, {3.809081218827084*^9, 3.809081230047985*^9}, {
   3.8094919223569183`*^9, 3.809491949447094*^9}, {3.80949205350703*^9, 
   3.809492053667941*^9}, {3.8094921053318653`*^9, 3.809492106283339*^9}, {
   3.809492785920699*^9, 3.809492834193461*^9}, {3.80949287502334*^9, 
   3.809492875261096*^9}, {3.80949292307927*^9, 3.809492924252722*^9}, {
   3.809492977878347*^9, 3.80949297856632*^9}, {3.8094930386554737`*^9, 
   3.809493043102233*^9}, {3.8094948322217903`*^9, 3.809494832475135*^9}, {
   3.8094948864486227`*^9, 3.809494886742715*^9}, {3.8094949207484837`*^9, 
   3.8094949706938047`*^9}, {3.809495125451823*^9, 3.809495127682624*^9}, {
   3.809495168913299*^9, 3.809495194402907*^9}, {3.809495241028412*^9, 
   3.8094952412177134`*^9}, {3.809531594321859*^9, 3.809531675178669*^9}, 
   3.809531708219371*^9, {3.8095317719461737`*^9, 3.809531803755706*^9}, 
   3.809531835043645*^9, {3.809531895012323*^9, 3.809531969978415*^9}, {
   3.80953213697015*^9, 3.809532139619755*^9}, 3.809532174417688*^9, {
   3.809532215988194*^9, 3.809532216365593*^9}, {3.8095325016733837`*^9, 
   3.80953256309661*^9}, {3.809532736242692*^9, 3.8095328127976847`*^9}, {
   3.8118337854820004`*^9, 3.8118337861208963`*^9}, {3.811833828017827*^9, 
   3.811833848073316*^9}, {3.811834824692873*^9, 3.811834842742197*^9}, {
   3.811850864189843*^9, 3.811850995144226*^9}, {3.81185116870354*^9, 
   3.811851169323567*^9}, {3.811851239160046*^9, 3.81185124252606*^9}, {
   3.8118513500424423`*^9, 3.811851424729574*^9}, {3.811851462603129*^9, 
   3.811851463008832*^9}, {3.811851494346229*^9, 3.811851503081625*^9}, {
   3.811851974606326*^9, 3.8118519747954607`*^9}, {3.811852026774078*^9, 
   3.81185202703439*^9}, 3.811852323731497*^9, {3.811852384234688*^9, 
   3.81185239013235*^9}, 3.811852508025799*^9, {3.8118525496836767`*^9, 
   3.811852578418755*^9}, {3.8118526269387817`*^9, 3.811852627237186*^9}, {
   3.811852661083235*^9, 3.811852716744714*^9}, {3.811852768091563*^9, 
   3.811852782618002*^9}, {3.811852847273519*^9, 3.811852847659724*^9}, 
   3.811858780485455*^9, {3.811994544215015*^9, 3.811994563453237*^9}, {
   3.811994606921337*^9, 3.8119947186242447`*^9}, {3.811999692094468*^9, 
   3.8119997094654493`*^9}, {3.811999770207625*^9, 3.811999772086788*^9}, {
   3.8120000205218*^9, 3.8120000431702013`*^9}, {3.8120003845632668`*^9, 
   3.812000404066957*^9}, {3.8120013004149714`*^9, 3.812001300685396*^9}, 
   3.812001398959344*^9, {3.813199839893503*^9, 3.8131998409309807`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e013c72d-7407-4974-8286-4851f44453ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Expressions for the PDF of \[Beta]-Jacobi ensemble \
trace:", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361831264267`*^9, 3.770436183662311*^9}, 3.770464908044582*^9, {
   3.811852829551609*^9, 3.8118528405114117`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"415de06f-ecc4-4e22-8d29-991f3da6776f"],

Cell["\<\
For large expressions the \[OpenCurlyQuote]Simplify\[CloseCurlyQuote] command \
used below may take a few seconds of operation. If desired, it may be removed \
for printing the probability density expression as obtained from the \
recursion directly.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.800159024890602*^9, 3.800159025258461*^9}, {3.80015990873813*^9, 
   3.800159911025704*^9}, {3.8004094623480167`*^9, 3.8004095024239902`*^9}, 
   3.8004095452161694`*^9, {3.800409907447288*^9, 3.800409907543206*^9}, {
   3.8118529800348597`*^9, 3.811852992867559*^9}, {3.811853036109056*^9, 
   3.811853063086589*^9}, {3.8118536108319387`*^9, 3.811853612799615*^9}, 
   3.813197667480879*^9, {3.813198346612726*^9, 3.813198389426607*^9}, {
   3.813198498486348*^9, 3.8131985784598722`*^9}, {3.813198771048234*^9, 
   3.8131987726814137`*^9}, {3.813198802864229*^9, 3.813198809476344*^9}, 
   3.813199332546043*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"48a77565-5d9b-4309-83d7-54537a5cb088"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"b0", "\[NotEqual]", "0"}], ",", 
     RowBox[{"P0", "[", "t", "]"}], ",", 
     RowBox[{"P0", "[", 
      RowBox[{"n", "-", "t"}], "]"}]}], "]"}], "//", "Simplify"}]}]], "Input",\

 CellChangeTimes->{{3.807114288794417*^9, 3.80711437516964*^9}, {
   3.807114419003117*^9, 3.8071145151108313`*^9}, {3.807114568623616*^9, 
   3.8071146657553263`*^9}, {3.8071147892956*^9, 3.807114838427723*^9}, {
   3.807114869006054*^9, 3.807114896982985*^9}, {3.8071152954673147`*^9, 
   3.807115328417616*^9}, {3.80711542559239*^9, 3.80711542625518*^9}, {
   3.807115550539894*^9, 3.807115550906992*^9}, {3.807115739988893*^9, 
   3.807115802181135*^9}, 3.80711697320192*^9, 3.807117022095696*^9, {
   3.807153324441749*^9, 3.807153331054884*^9}, {3.8071562744317713`*^9, 
   3.807156352219966*^9}, {3.807352244118267*^9, 3.807352264939138*^9}, 
   3.807352355318967*^9, {3.80735239756507*^9, 3.8073523978350077`*^9}, 
   3.807496860918417*^9, 3.81185102440551*^9, {3.811851103803912*^9, 
   3.8118512230357847`*^9}, {3.8118519031944923`*^9, 3.811851920292536*^9}, {
   3.8118527975127077`*^9, 3.811852843222713*^9}, 3.811858695170492*^9, {
   3.813198632610433*^9, 3.813198632961256*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"84714ce7-ace9-48a5-9f9c-9c9b0033940d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "415701"], 
  RowBox[{"5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], "12"], " ", 
      RowBox[{"(", 
       RowBox[{"2799990", "-", 
        RowBox[{"2855515", " ", "t"}], "+", 
        RowBox[{"1127760", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"209310", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"19538", " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"699", " ", 
         SuperscriptBox["t", "5"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["t", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "7"]}]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"1", "-", "t"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}], "9"], " ", 
      RowBox[{"(", 
       RowBox[{"154989420", "-", 
        RowBox[{"135038120", " ", "t"}], "+", 
        RowBox[{"54224220", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"10900080", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"779824", " ", 
         SuperscriptBox["t", "4"]}], "+", 
        RowBox[{"342828", " ", 
         SuperscriptBox["t", "5"]}], "-", 
        RowBox[{"116910", " ", 
         SuperscriptBox["t", "6"]}], "+", 
        RowBox[{"15000", " ", 
         SuperscriptBox["t", "7"]}], "-", 
        RowBox[{"675", " ", 
         SuperscriptBox["t", "8"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["t", "9"]}], "+", 
        SuperscriptBox["t", "10"]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"2", "-", "t"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "t"}], ")"}], "9"], " ", 
      RowBox[{"(", 
       RowBox[{"17004690", "-", 
        RowBox[{"58003275", " ", "t"}], "+", 
        RowBox[{"52583895", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"22109355", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"4341723", " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"231741", " ", 
         SuperscriptBox["t", "5"]}], "-", 
        RowBox[{"86535", " ", 
         SuperscriptBox["t", "6"]}], "+", 
        RowBox[{"26865", " ", 
         SuperscriptBox["t", "7"]}], "-", 
        RowBox[{"1755", " ", 
         SuperscriptBox["t", "8"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["t", "9"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "10"]}]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"3", "-", "t"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "t"}], ")"}], "15"], " ", 
      RowBox[{"(", 
       RowBox[{"180", "-", 
        RowBox[{"940", " ", "t"}], "+", 
        RowBox[{"210", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        SuperscriptBox["t", "4"]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"4", "-", "t"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.811851904790847*^9, 3.811851920807447*^9}, 
   3.811851977906114*^9, 3.811852033142541*^9, 3.811853133088751*^9, 
   3.811853228614732*^9, 3.811853677103325*^9, {3.8118537415198803`*^9, 
   3.811853770982918*^9}, 3.8118542576692457`*^9, 3.8118568516921253`*^9, 
   3.811856997493675*^9, 3.811857054957202*^9, 3.811857109504228*^9, 
   3.8118572767640057`*^9, 3.8118578821602993`*^9, {3.811858627210137*^9, 
   3.8118586490607653`*^9}, {3.8118586925381117`*^9, 3.811858695863361*^9}, 
   3.811858782905939*^9, 3.8118588280005608`*^9, 3.8118588728058367`*^9, 
   3.811858906539338*^9, 3.811858944825329*^9, {3.811858986604439*^9, 
   3.811859015734591*^9}, 3.811992198043137*^9, {3.811994584529051*^9, 
   3.811994625642971*^9}, 3.8119946657141943`*^9, {3.811994723580758*^9, 
   3.811994749533268*^9}, 3.811999754812284*^9, 3.8119997883053513`*^9, 
   3.8119998703534193`*^9, {3.812000428204711*^9, 3.812000452708551*^9}, 
   3.812001322918202*^9, 3.812001365302032*^9, 3.812001423359479*^9, {
   3.812002868139298*^9, 3.812002901878771*^9}, 3.812023296269*^9, 
   3.812023455725213*^9, 3.8120237321110497`*^9, 3.8120238211564283`*^9, 
   3.812024285527639*^9, 3.812024408427311*^9, 3.8120267526651077`*^9, 
   3.812026845518352*^9, 3.8120819151653757`*^9, 3.812081949945757*^9, 
   3.812082010306617*^9, 3.813161087319232*^9, 3.813161237328827*^9, 
   3.813198704330728*^9, 3.813198743516478*^9, 3.813199034370417*^9, 
   3.813208124905532*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"a57bde56-4c67-4bf9-a22b-00cad5a6b771"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["High precision numerical evaluation of P(t)", "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151847787521*^9, 3.800151876339517*^9}, {3.800408253392769*^9, 
   3.800408263239753*^9}, {3.800409874965605*^9, 3.800409882142372*^9}, {
   3.811852971386837*^9, 3.8118529748172607`*^9}, {3.811853021212357*^9, 
   3.811853024396681*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"c56591c5-1e09-4fb6-8b85-bf160ecfec69"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox["P",
    FontSlant->"Plain"], TraditionalForm]],ExpressionUUID->
  "3921ab59-f754-4354-a7ce-552ef723494d"],
 "(t) is numerically evaluated below with 6-digit precision in the interval \
[0, n] with a step size of 1/50. Please use integers or fractions for \
entering the interval and step size in order to maintain precision. \
`MaxExtraPrecision\[CloseCurlyQuote] option used below may be increased to a \
higher value in case of a precision loss. \nExact symbolic results may also \
be obtained by removing the numerical value (N) option and directly printing \
{t,P[t]} if exact t is supplied."
}], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.800159024890602*^9, 3.800159025258461*^9}, {3.80015990873813*^9, 
   3.800159911025704*^9}, {3.8004094623480167`*^9, 3.8004095024239902`*^9}, 
   3.8004095452161694`*^9, {3.800409907447288*^9, 3.800409907543206*^9}, {
   3.8118529800348597`*^9, 3.811852992867559*^9}, {3.811853036109056*^9, 
   3.811853063086589*^9}, {3.8118536108319387`*^9, 3.811853612799615*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"9819d934-b5cb-46fe-a8e7-bb8b2c5805fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pt", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "t", "]"}], ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"P", "[", "t", "]"}], ",", "6"}], "]"}]}], "]"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", 
        RowBox[{"7", "/", "2"}], ",", 
        RowBox[{"1", "/", "50"}]}], "}"}]}], "]"}], ",", "t"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8071150744488287`*^9, 3.80711521426966*^9}, {
   3.8071169353517113`*^9, 3.8071169354360723`*^9}, {3.8071169814016848`*^9, 
   3.807117001582925*^9}, {3.807117056511773*^9, 3.807117069453043*^9}, 
   3.807352532573484*^9, {3.807496881522394*^9, 3.807496900633799*^9}, {
   3.8074969829658823`*^9, 3.8074969832114677`*^9}, 3.809493021099452*^9, {
   3.809494961115024*^9, 3.80949496264266*^9}, {3.811834148679165*^9, 
   3.81183414932329*^9}, {3.8118530746887074`*^9, 3.811853142053101*^9}, {
   3.811853615498644*^9, 3.8118536163587923`*^9}, {3.812024292371991*^9, 
   3.8120242926108017`*^9}, {3.812026944833426*^9, 3.812026966735772*^9}, {
   3.812027048555563*^9, 3.812027048715835*^9}, 3.8120820149461184`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"8ded1b40-608f-425f-9be1-96a3f553d70e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.00001202787580496558824732199345202441`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.02`", ",", "0.00001752234385445057069690896521446473`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.04`", ",", "0.00002534092022830832362224004480348729`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.06`", ",", "0.00003639153500401043762434769880610678`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.08`", ",", "0.00005190871503891767008312415654612711`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", "0.00007356137584400766672079210778901181`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.12`", ",", "0.00010359306666434341234243049953791345`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.14`", ",", "0.00014500337834158442610470858764060257`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.16`", ",", "0.00020178103664242696085021071718460817`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.18`", ",", "0.0002792010630038051`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", "0.0003842001141809736`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.22`", ",", "0.0005258454877329536`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.24`", ",", "0.0007159140411383542`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.26`", ",", "0.0009695971379447861`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.28`", ",", "0.0013063464223702508`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", "0.0017508724700098747`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.32`", ",", "0.0023343039409732255`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.34`", ",", "0.0030955086052418494`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.36`", ",", "0.0040825694272171846`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.38`", ",", "0.0053543987892234608`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4`", ",", "0.0069824620107613835`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.42`", ",", "0.009052567807464354`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.44`", ",", "0.0116666685809921238`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.46`", ",", "0.0149445979153705946`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.48`", ",", "0.0190256569785732529`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5`", ",", "0.0240699464111839075`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.52`", ",", "0.0302593265548482581`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.54`", ",", "0.0377978774507606683`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.56`", ",", "0.0469117219104603305`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.58`", ",", "0.0578480711573516643`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6`", ",", "0.0708733540964825017`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.62`", ",", "0.0862702992023427524`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.64`", ",", "0.10433385325782419`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.66`", ",", "0.1253658445492538416`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.68`", ",", "0.1496683302650665404`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7`", ",", "0.1775356091678127507`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.72`", ",", "0.2092449312213087885`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.74`", ",", "0.2450459955001010032`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.76`", ",", "0.285149395689117232`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.78`", ",", "0.3297142475796778391`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8`", ",", "0.3788353133631839894`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.82`", ",", "0.4325300207044245202`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.84`", ",", "0.4907258572486561428`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.86`", ",", "0.5532486992079127864`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.88`", ",", "0.6198127008310898722`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9`", ",", "0.6900124236549331397`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.92`", ",", "0.7633179130336876714`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.94`", ",", "0.8390734258251300089`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.96`", ",", "0.916500467122035436`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.98`", ",", "0.9947056938735683348`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", "1.0726940757900510222`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.02`", ",", "1.1493874539261549817`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.04`", ",", "1.2236482883161384648`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.06`", ",", "1.2943079358843071381`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.08`", ",", "1.3601983284192226389`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1`", ",", "1.4201855766163644629`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.12`", ",", "1.4732038690970557293`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.14`", ",", "1.5182880373129751097`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.16`", ",", "1.5546032792109641518`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.18`", ",", "1.5814707420915097735`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2`", ",", "1.5983879288375052824`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.22`", ",", "1.6050431867791946168`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.24`", ",", "1.6013238442514856685`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.26`", ",", "1.5873178595776765481`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.28`", ",", "1.5633091274501624513`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3`", ",", "1.5297668382961232722`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.32`", ",", "1.4873294998678792955`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.34`", ",", "1.4367844021607357458`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.36`", ",", "1.3790434342418659947`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.38`", ",", "1.3151162440243466174`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4`", ",", "1.2460817704680554428`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.42`", ",", "1.1730591745763918074`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.44`", ",", "1.0971791544945735746`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.46`", ",", "1.0195565555421502495`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.48`", ",", "0.9412650833753430115`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5`", ",", "0.863314803411885922`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.52`", ",", "0.7866329681906468927`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.54`", ",", "0.7120485626101436102`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.56`", ",", "0.6402808010485916689`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.58`", ",", "0.571931656029440953`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6`", ",", "0.5074823507891284083`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.62`", ",", "0.4472936127349181579`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.64`", ",", "0.3916093656167779379`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.66`", ",", "0.3405634388026129642`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.68`", ",", "0.2941887950389559216`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.7`", ",", "0.2524287253063565962`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.72`", ",", "0.2151494317116041537`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.74`", ",", "0.1821534167109059078`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.76`", ",", "0.1531931182857604112`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.78`", ",", "0.1279842740227615248`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8`", ",", "0.1062185595298202006`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.82`", ",", "0.0875751246109529588`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.84`", ",", "0.0717307397980076504`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.86`", ",", "0.0583683613486251177`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.88`", ",", "0.04718401946831371`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9`", ",", "0.0378920269821787611`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.92`", ",", "0.0302285887938853261`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.94`", ",", "0.0239539615049011024`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.96`", ",", "0.0188533636163905364`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.98`", ",", "0.0147368671095530033`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.`", ",", "0.0114385098905222744`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.02`", ",", "0.0088148567891046667`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.04`", ",", "0.0067432084927238904`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.06`", ",", "0.0051196201372550603`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.08`", ",", "0.003856853070719775`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1`", ",", "0.0028823502941737007`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.12`", ",", "0.0021362992903543397`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.14`", ",", "0.0015698246262313342`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.16`", ",", "0.0011433360103786832`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.18`", ",", "0.0008250446454693812`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2`", ",", "0.0005896510781037352`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.22`", ",", "0.000417200735572023`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.24`", ",", "0.0002920984526415156`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.26`", ",", "0.00020227010220028374779089453120190587`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.28`", ",", "0.00013845758638915053413516140974208617`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.3`", ",", "0.00009363261158077328909841448541138943`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.32`", ",", "0.00006251460391196984681667191226783225`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.34`", ",", "0.00004117860965911037073042408065845756`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.36`", ",", "0.00002673989359355900669744732794696577`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.38`", ",", "0.00001710305987379976107582284888657637`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4`", ",", "0.00001076476488217280200913637446145186`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.42`", ",", "6.66038577186224748538733961413953`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.44`", ",", "4.04628970454144572824813768134462`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.46`", ",", "2.41057190538149535387866972858125`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.48`", ",", "1.40626536351655525731709789177471`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5`", ",", "8.0205262378197084563183634391064`6.*^-7"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.807116176168517*^9, {3.8071163480318623`*^9, 3.807116401709373*^9}, {
   3.8071169094123774`*^9, 3.807116936574706*^9}, {3.807116979005149*^9, 
   3.807117113328669*^9}, 3.807117614419921*^9, 3.807117933743018*^9, 
   3.807118060928183*^9, 3.8071180935140953`*^9, 3.807118134378159*^9, 
   3.807118186992215*^9, 3.807153334475281*^9, 3.8071538601428328`*^9, 
   3.8071542117317743`*^9, 3.807156081206242*^9, 3.807156247385848*^9, {
   3.807156326959392*^9, 3.807156356480577*^9}, 3.807160916986734*^9, 
   3.8071615679449997`*^9, 3.807161609586432*^9, 3.807165859868503*^9, {
   3.807171108517974*^9, 3.807171154814237*^9}, {3.807352408784519*^9, 
   3.807352492295886*^9}, 3.8073525411629343`*^9, {3.807496885126392*^9, 
   3.80749690893567*^9}, 3.8074969998066893`*^9, 3.8090811174124413`*^9, {
   3.809081158507204*^9, 3.809081184060404*^9}, 3.809491919646556*^9, 
   3.8094919668427057`*^9, 3.809492087127842*^9, {3.809492865666832*^9, 
   3.809492887945242*^9}, 3.809492937872327*^9, 3.809493021869356*^9, 
   3.80949305744389*^9, {3.809494821061892*^9, 3.809494844614756*^9}, {
   3.80949494588654*^9, 3.809494982529963*^9}, 3.809495211901864*^9, 
   3.809531506652648*^9, 3.809531988967045*^9, 3.811833820071075*^9, {
   3.811833863560207*^9, 3.811833890909966*^9}, 3.811834150817683*^9, 
   3.811834875313623*^9, 3.811851227077622*^9, 3.811851290096272*^9, 
   3.811851361361537*^9, 3.811851431716629*^9, 3.811851481436467*^9, 
   3.811851511926292*^9, 3.811851588848535*^9, {3.811851917175785*^9, 
   3.811851922744134*^9}, {3.811851984833733*^9, 3.811851987280941*^9}, 
   3.81185203531254*^9, {3.8118531053907757`*^9, 3.811853142571693*^9}, 
   3.811853231872417*^9, 3.811853616824841*^9, 3.811853679273406*^9, {
   3.8118537446555233`*^9, 3.811853773359468*^9}, 3.81185426045518*^9, 
   3.8118568538086557`*^9, 3.81185700040075*^9, 3.811857058993066*^9, 
   3.8118571129278383`*^9, 3.811857279801198*^9, 3.811857886354855*^9, {
   3.81185863016031*^9, 3.811858652232008*^9}, 3.811858698618141*^9, 
   3.811858788680463*^9, 3.811858830344513*^9, 3.811858875622323*^9, 
   3.811858909448606*^9, 3.811858947751548*^9, 3.8118589884310923`*^9, 
   3.81185903159625*^9, 3.811992201411573*^9, {3.811994587726227*^9, 
   3.8119946288768663`*^9}, {3.811994729274165*^9, 3.811994753094942*^9}, 
   3.811999757484147*^9, 3.8119997915158863`*^9, {3.812000432249239*^9, 
   3.812000455037937*^9}, 3.812001369606456*^9, 3.812001426168838*^9, {
   3.812002881846251*^9, 3.81200290499045*^9}, 3.812023299038995*^9, 
   3.812023458199584*^9, 3.8120237340369473`*^9, 3.812023822909032*^9, 
   3.812024294447978*^9, 3.8120244128371267`*^9, 3.812026755797649*^9, 
   3.812026847510701*^9, 3.812026969149818*^9, 3.812027049485021*^9, 
   3.8120819187657757`*^9, 3.812081952514535*^9, 3.812082015680213*^9, 
   3.813161090599491*^9, 3.813161239045175*^9, 3.8131987070128613`*^9, 
   3.813199036844138*^9, 3.813208128497773*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"990cb2aa-7144-41ae-8fe7-f5efbd36f856"]
}, Open  ]],

Cell["\<\
Comparison between the above tabulated result and the trace density obtained \
using the \[Beta]-Jacobi matrix model simulation. Please run the module below \
(at the end) once before calling the function Jtr[n,\[Beta],a0,b0,m0] to \
obtain m0 number of trace values in a list `trc\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.813208208647214*^9, 3.8132082105748672`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"18ef2dfd-9c49-4f36-aef1-35cee29193e3"],

Cell[BoxData[
 RowBox[{"Jtr", "[", 
  RowBox[{"n", ",", "\[Beta]", ",", "a0", ",", "b0", ",", "30000"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.807154061963708*^9, 3.807154071702382*^9}, 
   3.8071541558145*^9, 3.8071562052725277`*^9, {3.807156784935053*^9, 
   3.807156819946412*^9}, {3.8118341589424963`*^9, 3.8118341592202044`*^9}, {
   3.8118512318991117`*^9, 3.811851232362002*^9}, {3.81185139657443*^9, 
   3.8118513974079027`*^9}, {3.811851435087603*^9, 3.8118514371583757`*^9}, {
   3.811857012387226*^9, 3.811857013354361*^9}, {3.811857150669873*^9, 
   3.81185715190145*^9}, {3.811858368797443*^9, 3.8118583690998583`*^9}, {
   3.811858718586728*^9, 3.811858740399888*^9}, {3.811994593447563*^9, 
   3.811994593717009*^9}, {3.812023317878664*^9, 3.8120233181340227`*^9}, {
   3.812081927070801*^9, 3.8120819273333597`*^9}, {3.812081968994814*^9, 
   3.812081981018527*^9}, {3.8131986468663893`*^9, 3.813198648705441*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d446968a-d930-4afe-b4e4-15a1c86df05a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Histogram", "[", 
      RowBox[{"trc", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "n", ",", "0.05"}], "}"}], ",", " ", "\"\<PDF\>\"", 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", " ", "Automatic"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\\n \!\(\*StyleBox[\"t\",FontSlant->\"Italic\"]\)\>\"", ",", 
          "\"\<\!\(\*SuperscriptBox[\(P\), \
\((J)\)]\)(\!\(\*StyleBox[\"t\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
       RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}],
        ",", 
       RowBox[{"ChartStyle", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"Pt", ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", " ", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.9", ",", "0", ",", "0.2"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.8001588923894672`*^9, 
   3.8001588926714993`*^9}, {3.8001591006608953`*^9, 3.8001591011066*^9}, {
   3.800159350198481*^9, 3.800159397053388*^9}, {3.800159629938713*^9, 
   3.8001596404303837`*^9}, {3.8001596792096643`*^9, 3.800159717289629*^9}, {
   3.80015977065392*^9, 3.80015977083035*^9}, {3.8004085211236258`*^9, 
   3.8004085825151243`*^9}, {3.800408648414671*^9, 3.8004086714417562`*^9}, {
   3.8004089515347023`*^9, 3.800408951732999*^9}, {3.8118534022735987`*^9, 
   3.8118535191136208`*^9}, {3.811854275435896*^9, 3.811854276147509*^9}, {
   3.811857036430936*^9, 3.811857036821389*^9}, {3.811857087620875*^9, 
   3.8118570884128923`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"102bab82-dae2-4cf6-aa16-e024920133b4"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.126], Thickness[Small]}], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.126], Thickness[Small]}], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbKMtMu6nUI1KEkwWzIaKefPlUqqTIskwRyKeeYnMmuu94
vN92u/3Ku/+e6nDaGxUcx6lln/1PR7tny/ndZTPzilf5FpR27Vi++/tymMgv
tx8dUvl76d/Fqw3KthaU5EqYZItyzeZcuVG3k5v5oNyJ7YFyz57ny/lcX56M
7eS5Z4PyIn+gnD8vlJc2F8nrlZ1Mz/f2ce4OBy16YnpiemJ6YnpiemJ6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriD3LJDQs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.3, 0}, {1.35, 0.0019999999999999983}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEQwXAYhvGdKFM5za1SEacIqFN2h0jWZZk6RZFlqhOU5akUYYh8fx7v
d7fb/cp721OJJr1hzvM8//PYe7W0y1re79bTRj6J5W2QzgpbeVeaX7s7+ZBV
w8VePh3t5CS2QfnyWQtS+da1Rfnp5uTvPf7Ou0G56D5QLtvnlWTf5qpyvWYn
N92g3LbfDeS++2F5YHOhPB7ZyfR8be7nTjRt0RPTE9MT0xPTE9MT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE78BnF0QHw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.35, 0}, \
{1.4000000000000001, 0.003999999999999997}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvEjUm/imYZKtYuSQJZsiKgmKFQq9RTlMtVEExQqlSIcIp95
vN/G7Vfe/fdkGp1aM+44Tv7zs2+7Zffwnd/1Solj0JUHblg+9+XxtbryRvJ0
E2XrE3k+s5MXXRuUbc0N5bU3+izKW5vbyPudnXwKbFC+9O2B8s2ed5UfNhfJ
se//8+/k0Qbl1PeBctqe58k5m8vKxYKdTM/X8n6oNIY+PTE9MT0xPTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98RuMxxMx
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.4000000000000001, 0}, \
{1.4500000000000002, 0.007999999999999993}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEQwQAYhuGdqLlbdkdyKnVE6qgUd4icSKaOSJ0sU5fJ1OWpQ7Qfr++/
2+2e8t32lgaTzjDnOE41e+xdr9k9m87vGvlrOPXkdjx3Dy25eywuE1/uB1Fa
6cnjkZ0882xQXmRr8VxeJX62KK9tLpB3Wzt5P7VB2dbcg3yyzzvKn7lIvpzt
5Ftog/Lnd2P5bp+XyA+bS+Xvvf6mZ7lgt2nSE9MT0xPTE9MT0xPTE9MT0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MTvwEOcspr
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.4500000000000002, 0}, {1.5, 0.016666666666666725}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMglAYRWE0krGy2RzVzIhYJWNx0yoatbmRsWpy04wVK1bNZrPZjSjv
sbP7b06/cvc8w/kqWfQdxwnaj/nuron45b4vWejKgzL+bD3Zz7/TypeDtKh/
I3lsTw7toDxp18pYTiqzKNu5VF7ak9d2UN555oGyfV4uH8xcIZ+O5uRrZgZl
+3dL2T6vkh9mrpZfT3Nyd020n/U2t/s5oiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ/4Dhxb01w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.5, 0}, {1.55, 0.032666666666666636}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAWEch/GbKGs2pt2uUv1p1JMv2RCZaCrJdirNbKIsy+RrtlNlQ7Dx
e3l8f9vNPuW711PqDNrdjOd5weez39PR7lH3fpdshtVsIl/GuV0zla/hvjC9
ync/ig83+XvPv7NuULa1cU4uTm1RDmzOlytlO7nmBuVWag+U2/a8UHZzkdzv
2cmjqg3KE/dAeeb+sLywuVheLe1kejZe+fX8vK3TE9MT0xPTE9MT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTvwFi6QUJ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.55, 0}, {1.6, 0.04466666666666663}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbeCr1xhRTqVyk3uVTbIhkXVYUKplNMKqJZpMESaaejcR3
PN5vu91+5d1/T77VC9spx3FKn8/+04nd03d+N+9X3fNMXtavg8xC3nrDW7CR
93ExGu3k48FOPs9sULa1+lW+B5vPovywuVj+3uvvdDIoZxf2QDlnz/Pkks0V
5UrZTq65Nig3kgfKoT0vkJs2F8ndjp1Mz0FhfLqs1j49MT0xPTE9MT0xPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xG9QzC7U=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.6, 0}, {1.6500000000000001, 0.08866666666666659}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvEjmki9IR3JRjVRNLJkQ0QzU081kUqWSeYmmmSjUqkECp95
vN/G7Vfe/fck6+1qI+w4Tubzs2+rafcsOr/rFiLHWUcexBalc18eXitL15fH
wd2rjeTpxE6ed2xQtrXYQl65/mdR3tpcIO93dvJpZoPypW8PlG/2vKv8sLm7
HPr+v/6OHm1Qjn8fKCfsea6ctjlPzufsZHqmetnyYb0p0hPTE9MT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE78BbMP7sA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.6500000000000001, 0}, \
{1.7000000000000002, 0.13866666666666655}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbSLVpNs1UptnFm+gmmmBDRD2ZyjTqmUiVZTL11MsUgvuO
x/ttN/uVd39PqTfy+xnHcSrJZ7+1qt3LdX7XyF7DcUNuRkF+78n+sTiLW3J3
cXqUO/JwYCdP0kF5mqxFgTyPW8mivLS5hbxZ28nbsQ3KB88eKKfPO8rp3Em+
nO3kW2iD8t3+biSnz4vlp8095O+9/6Znrl5Y7dpnl56YnpiemJ6YnpiemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgDMH7t2Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.7000000000000002, 0}, {1.75, 0.22133333333333413}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMgmAQhmFmcmQyzuasZiWaJWNxw6rZWbFq1arRER1WrRqdwWS2aiPI
/ezddxuDp9yOtz2ZxWnD87xu9di7njLiy3/u531fDvLhexHIrewzKkK5m6wv
v47ccyMP3ELZtuVDOS7CaqM8tnWJPHUjV8dVC+WlO1Be2XmZvLF1a3m3tZEP
bqHsfjeXz3ZeIV9t3UW+32zkesro1Uy/p+MjoiemJ6YnpiemJ6YnpiemJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ/4DTJQMoQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{1.75, 0}, {1.8, 0.3386666666666664}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbeOplo9lVKtcQnSzZEFFPvmhUqi7LKrJNO5VqBDb3HY/3
2263X3n331PqjTr9nOM4fvrZ/3iwewXO707rcc09yZfI2zQT+RZuC/FVfpS7
891d/t7773w2KNta5MnF+Jouyr7NleVqxU6uuzYotxJ7oNyx54VyNteVhwM7
eVKzQXmaPVDOnhfLC5uby6ulnUzP56zdGO3PAT0xPTE9MT0xPTE9MT0xPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEHX3AIzw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{1.8, 0}, {1.85, 0.4186666666666663}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvGbKJvINFMREU896iUbIknQZZkikCWBIpggmEo9lUpjvvf4
e97tZr/y7PPPtXqNdsLzvIL77Hc6sXvVvN8t+pXkeS4v/WiYWsqbzOgWrOX9
Ix+Od/LpaCdf5jYoX92aH8n3YO0W5afNPeTvvf92j3ODcjp+oJy152Xkgs3l
5VLRTq7Gg3Ld/q4vN+15gRzPhXK3YyfTs7w6DLaza42emJ6YnpiemJ6Ynpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74A3bXDxI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.85, 0}, {1.9000000000000001, 0.5819999999999995}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0D8IAXEYxvFjUayXRZ1ssrLqFmVmNimMbpaVVUbWy3qzjDLKysomNrH5
916+nre4PsvTr2+h3W92ko7jlL4/+/a6di/f+V1QTe/DQB66Uf04kMeXxtIb
ydP1vdiayPOZnbyIB2VbcyN55Y2+i/LG5tbybmsnH0IblE8De6B8tedd5IfN
3eVE/P/+O7O3QTkbP1DO2/M8uWRzRblStpPpOUzdas/c2acnpiemJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+AI36As8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.9000000000000001, 0}, \
{1.9500000000000002, 0.784666666666666}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbKAmXbZqpFIHTKMJRBBNsiE69Tj2VSr58+VSyjHiCQsVn
nr3fZvzKu7+nNJ73JjnHcSrfj33XqnZvz/lfM3/eBQ25cwnduC33k+Iy8+VR
lD7LQ3k2tZMXDRuUbe0SyqvM/y7Ka5uL5O3GTt4HNijbmhvLv+cl8sHmUvl0
tJPt3+bP8vX3QPluz8vkl8095f+1+EHPW3dcGNQfHj0xPTE9MT0xPTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEHAcL18g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.9500000000000002, 0}, {2., 1.0140000000000036}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMQVEYhuE7m6IoBIWZgqCwUXCnEBSKcgsbIqouU6lkWaaSqVSSjeyc
M+++fzOe8u1404NJdxjyPC9vPvb7fz4/Fs/OIRmWI9fttBqRV8dPNojK8X3z
Po/Jm7W5hJxyg/LOrF0zci5YmkXZzRXkUtGefEiawYpccw+UT+Z5y4bcMnP7
pnw5m2vLXTco3+zf7cnueYH8sHN9eTyyJ//PL8++9+LrXacnpiemJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+AdfT3WE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2., 0}, {2.0500000000000003, 1.1826666666666605}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFswlAUheG3SXRnIThSOywDB5bqqSUMgaCIGYLAFIEBgQGBYWKqZgYE
pggM0+hpZoveu4Q/5yYN+czJ4y+/9aPOo3Mu9J/9dt/tXMPd76+9LSY9eVAr
nDexfK28zrIPeRSkzd+hfLuxPLnYoGxrtak8z3K/KD/Z3EJeLe3kUuIH1/Jn
bA+UQ/+8/Eu2uSCVq8/+vuVd0QblF3vgXj7Y8zK5ZXNH+edkJ9PzIfJ/+5LX
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8BWovZ
Cw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.0500000000000003, 0}, {2.1, 1.3700000000000048}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMgVEYheHLpiiKothMQVBko8lkyYZINtVEWSabKNs0ZpLZFIJCULBJ
/u/yOt/2z55ydr2pRqfWDDvncsFnv5u1nSu739UWycF1J+8n3WJ0L9dHy0fm
KJ978VnlJLdbwV3kW9UGZVub3OVnxhblvs295e+F/h5cg8GIHPUPlO159Zhs
c724PLZLyEk/KE/tgWk56/+w7OfycsGfTM/G6jDczl8lemJ6YnpiemJ6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64g8uYPH2
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.1, 0}, {2.15, 1.480666666666672}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAWEYx/EjXqbaNBMURfFnCkG5K8oVNoqAoJyiKMoJClWX5cu6fCqV
id73ne9+z3a7fcqz5/2Wx/Nwkvc8r2o++6+7yXW8/1xL22fQkFv+/bxoyum7
EiVduZ/FhUtPvtkZyKFbKNtt/lCOErtRfth1I3nqRn4FZuFMXjbtgfLHnJeu
5LVZl8Wym41sjjMLZffcnbx3D5aLdt1BPh3tyPSsuXd/2/TE9MT0xPTE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQ/GrnUmg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.15, 0}, {2.2, 1.519999999999992}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CGQQWEYheFL2CDLZnZmA4pAtbS7lSyZoZJJgiwTFIJEUJQtBIUgKQSC
QthyzZD8H/s638wd85Qzv/ezXCtWwp7nJd1nv72uXSjv/V+sfS7M+vKwno1s
B3Ki1JkHI3niHxrRsZxJu5vKs+eg/O3W6r/yIoi7RfnH5pbyemUnF21wI7s1
90DZnhffyUc35x/kqt1JvhRsUH7+3T/5as8L5KbN3eXXhd+mZya1//po3XL0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTED6Dr0Z8=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.2, 0}, {2.25, 1.5940000000000056}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAWEcxvHbbQJFQFDOTEFQCIo/UwgKRTmBDZGs2yQylSxTqWQqVRY0
73v23fPbzH3Ks7tvejjtjlzHcfLmZ///59Z5Wrw7Ry8kR+67WSUir8+frB+V
E4fmcx6XtxtzSTkVDMp7s3bPyDnfLsrBXEEuFe3JJ88MluVq8ILyxbzeuiG3
zNyhKd+u5tpy92gH5Yf93J7cDz5Yftm5gTwZ25P/59aXq7B3jX1r9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD9XD76g
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.25, 0}, {2.3000000000000003, 1.567333333333325}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CGMgWEcx/Fnomwi045KdTQqWbIhCAhXTFBcuEK4QlCwSYqiKK9w5WTZ
1XvrS/X8zXe///bu3af89uybafbqrZhzLuc/+3fadrGye11YO6QmXXlQjF9W
ffn21pgGH/Iosatch/LzxvLnvw3Ktlb8kmdB5BflpM19y4u5nZye+MGlvO7b
A+Wsf160lW0usZMLeX972T/OD8rv9sCjfLLnBXLV5n7k86+dTM9tYfMXnu4l
emJ6YnpieuLn6FimJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpid+APM/
+HQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.3000000000000003, 0}, {2.35, 1.4853333333333385}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CGMgXEcxvF3TCEoLijMrpiNcrZLNySZLNxs7iKqqa9NOvVUl0+VZRck
gsJ2CkFAuOT/c76e3/bu3ac8e99vqt6sNgKe52XcY++fmV2g6N2uOkn4u7m8
HLVewgu59jE9pVfyphP7Lq/l9zd3W3lfsUG57dZGB/mctkW5a3N/8v8F7+7t
3GBIjizsA+WB+7xaVH5wc52YPPx0F5eTvg3KX/a7j3Lm+sPy2OZycv7JTqZn
9rlfev09FuiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6YkvE/bREg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.35, 0}, {2.4000000000000004, 1.3059999999999932}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CGMgXEcxvF3NET5Ns2ILij23hSzKQgKwW0Iwt1uu2IXrmBTXkGh6jKV
inpXqSQb2f9nvnt+2zv7lGd/38T7R6UV8jwv5T77fc3Yhd+8561e+qdyVvYj
f/PPnLy5JutBXi4eevFFQd5v3ZXk6tIG5X+3FqnJjWDtFuWjzTXlTttOPpfd
YFf+ytkD5Zt73vpb/nFzh578uF95cLJBOWp/dySP7XmB/JibyLOpnUzPXTEW
Sg8vPj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEd
3FDA8Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.4000000000000004, 0}, {2.45, 1.1580000000000041}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFMAmEYxvFvYDKQyDjawWbCyrSdVbLJTSqXCJDNZt20SCBdkHIGC4Wi
gWShnIFigHIEku8L/Hne7cZ+5dnHv37X69yXQghN+/z3+cmvfBUOd/bwd5O9
yqOkffrzJjduH6fFWE7jfFBN5YuW3UT+qPmg7GvJpzwtIluUr31uJn9/+cmd
zAbnsq3ZpOzPixbyr83Fudz1W8r2OBuUd393LW/8eYU89LmtvL+To+nZr5y/
v6xWl/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/
JHrmcQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.45, 0}, {2.5, 0.9980000000000036}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFoAmEchvFDtFyxuGBRZEUMKzOsbB6C3IJFDZZbmKCLmgeLZldn1XxR
zqpVm6BVk2CURcHvu+Ph/YPor7x8PqXesN1POY5TMR/7nVza49f40ooKGdnd
z0avrvy7+i8HWfkh9I/fOXn6Zy4vF+NBeW7W9o9yJZiYRTmee5Krz/bkZcEM
vshv8QPltXnepC6/m7nQl7cbc025E9lB+WD/blf+sM8L5JOd+5S/Bvbk5NLe
T2Nxve3ONXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euI7jRTqNQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.5, 0}, {2.5500000000000003, 0.7759999999999959}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFoAmEYxvFDTAbTIUuKTQSTVueaVg0m02AaDIqwMhYsZ7DMYHFhZUNM
VyyWlVuwaDZr1Xpmv3f453nhOH7l4eOffx60XhKe5xXdZ/9e1y755N3v0txk
g748qqYO30P5Wuh8RK/yux/Wj2/y/43lydkGZVurTuVZFLtFOWNzc/lzYSfn
Ajf4Jf8M7YFy0T0vXsk254dypexuLbvHuUH50R74K//Z8yK5YXNbeb+zk+m5
fEi206VTjZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
nvgGPDq9aA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.5500000000000003, 0}, {2.6, 0.5680000000000021}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFMAmEYxvGbkyLBAoHiZJSDYIHKtJHFeokNjJJv1rNChXpY1Wgmi5vp
3LQIG+UMFnEj8b2H/3ve7cZ+5dnHv9q76fYPPM9ruM9+Fy92hxfe/10+n0Tp
m/weD9tHiRyM5r/+p7wMSw+dL/l64G4tf2eDsq3FP/LGt0X51ua28v4Kue9S
N1iQi4k9UB675wXHctnNhSV5OnFXkU+jbDD3zB5Yk+vZH5Yfbe5MbjXtZHo+
vf5dre4/zumJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6Yl3q3v2dg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.6, 0}, {2.6500000000000004, 0.4319999999999977}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFoQmEUhuGrYLmrWgWbWLdg0YlFBMt1YcWgghoMumARQYvFcg0WDRbL
knlZjGPFYNbqworm/Ud8+Q7c+/OUw+FNNXvVVtTzvIz77H15tokVvMd8JaeX
ICvn/eOmn5P313QtLMrl0zC+Lck/324q8tt9oWzb/He5Fu7cRvls6xpyp20j
/wZuYVf+yNmB8s2dtxvII7fuNJQj9pvI7ji3UH6yA2fy3M4L5YStW8irpY1M
z/pfff05PrzSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT/wOVauC/
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.6500000000000004, 0}, {2.7, 0.30466666666666775}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CGMgXEcxvF3jCDL5zRUt2u49qpkycYmcZUsy2wUwqW3XFEUgsJ2l1xQ
XLhCUN4Lkv9vfD2/7Z19yrO/b7rerjYinufl3Ge/o6Fd7M27X6p/rMwn8qxT
SOymcrY2WIYfcuAfuslAfsm7+5TnTzYoF91aZyGvwoxblMs2t5a3Gzu5aoPf
8s/UHijb8zJ7+dfN+Qe5afcnnyo2KL/b3z3L//a8UO7Z3EW+Xfxhej6PX79a
0W2JnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Arf
H9RD
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.7, 0}, {2.75, 0.22666666666666746}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C0MQVEchvE7G0FRCAozAoJCUHxMIRAoyhXYEMm6LFMpClU0KlmmypLi
nGPP3v9m7q+8u/dJjWa9ccDzvLz52f//heo8Ld/dUyIohx/beSUsry6frB+R
Y4fmcxGVN2tzcTnpBuWdWXuk5ZxvF+WjnSvIpaI9+ZQwg2W56l5QvprXWzXk
lpk7NOX7zVxb7rlB2X1uXx64D5Zfdm4oTyf25P+F6rFMZ1/+nmv0xPTE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEP69RwFc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.75, 0}, {2.8000000000000003, 0.13266666666666596}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C9oAmEch/FjwWA+q2JzVm1yzqZNNC8N/wSDIqyMhZUzCKLBomFlhiWL
QQ2WKxbNi7KsVax7f7KH7w+O41O+vDzpl269+eB5XtZ99m+37GIl7/8utU0y
7Mj9IP7z1ZNvmedx9Cq/+8vy75t8vw95cLZB2daCoTyJrm5RTtjcVJ7P7ORU
6AY/5UXPHig/uuddv2Wb85dyPuduJW+TNigX7YE7+f68SK7Y3F4+HuxkevYb
hVN1tH6iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
/gNNTdkg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.8000000000000003, 0}, {2.85, 0.09200000000000033}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFoAmEYxvFjoILFcgaLQyzHhZUJpjFZMWs2Cbq4ZVm9gWmrrh6GFfPy
soalKxYFF3aGlRku7XtP/z4vHPIrD5//xvChP7rwPC90n/2ulnbFjne6/kc9
Sr/kJH68KSfy4OXzL1jL24m/6G7k+7G7b3nfs0HZ1uJf+RDYovxkc5l8vNLZ
z6kbLMjl/IHyq3veoCJX3dzEl99m7mryZWSD8twe2JTD/A/L+dyV3Lq2k+n5
s5tm7bv3W3piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euJ/nkvnxQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.85, 0}, \
{2.9000000000000004, 0.049333333333333076}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0DFIAmEYxvHLRbg518BNmoQabjkTlxoCuRpcajAoh4ZEEORocKmh5Rpc
bJP2Zp2EozGchFyv9Vx19nvDP88LKr/l4fNfvnu6ui94nnfsPvZ7emJXrHv7
mx295FEg1/zfz24of28qN0lDvsjiw69zefHj7lK+ntqgvHJrfku+TVK3KP/Z
XFvuPNjJ68gNPsq90B4ob93z0r787OayWD6wr6H8mtug/P933+R3e14il2xu
JH+M7WR6BoNqczmfnNET0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE9MT0xPvAM27zlA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.9000000000000004, 0}, {2.95, 0.03466666666666679}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CGsQWEYxvGzW9zJKqadnepWI6ES7SZDRSWaLBOUK0gERVHuDQKCpCiK
cgXlCJLvHX/Pu52d/cqzb/9UtVmuf3ieF7jP/qOhXSTnvS7Z/y8tx/KklYke
fuTge/AbTuV54dSJzeSvtLuFvEzYoGxrrZX8F/puUS7a3Frebe3ksg3uZbfm
JmV7nn+Uba5wkht2Z/lSskG5bQ+8yjd7Xih3be4uP+/zbXrW8s1NJd7L0hPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEz8AzYrSHw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.95, 0}, {3., 0.009333333333333367}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFoAmEYxvFDEA4NFhlYBBFEDYMxg0UnljMMxCuWKwrb4paXtyaYtboo
ly+bNZ/VNTHb/d6TP88Lor/y8PmvzT/Dt5zneW33se/7+QN+/VwmSTUvF9PN
V68gL3fXZlSSH+Lg9F2W1yt3Fbn6a4Pyn1tL63IrskU5m3uUO892cmKDXblf
sAfK9rzlUB65uTiQD3t3r3KYDcpH+7tTOXteJP/b3Ez+eLeT7+cPxufGk79d
vNAT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfAP7J
udg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3., 0}, {3.0500000000000003, 0.013999999999999927}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFoAmEYxvHDJGLUemgbV7Wqa1sxuLwwhGkwqMEihpVbsLhg0WDRIAsu
WDRYrqxosZjNWhY073vFP88Lx/ErDx//bLX58h7zPC9wn/3rNbv4o3e/c2Xl
hw25XUgcpi35+vA6iDpyL7V4Onbl233InycblG2t0Je/ootblNM2N5THIzs5
E7rBiTxr2QPlwD3vMpd/3FxqIedz7pby2rdBuWgP3Mi350Xys839yrutnUzP
5Pffvlx9K9ET0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP/Ax2y2d8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.0500000000000003, 0}, {3.1, 0.002000000000000007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFMAmEYxvGbGxtKoECgOBzlRrBAZdBMBi9fYLeBUfPNChWq1huBApVs
1qDligXGKBAwaDDxvSd/nne7sV959vG/ih6C3pnneXX32e/7m12+4x0vWFwO
th9ymjy2LlI5HL3++F/yKi7Nbpbyfd/dRt7d2aBsa8le/vVtUX6yuT/5/85P
Hm7dYE4uZA+Ux+55YVEuu7m4JL88u6vI1YENyhN7YE2uZ39Yntvctdxs2Mn0
XE+/P2+jbpuemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ74AP725mY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.1, 0}, \
{3.1500000000000004, 0.0019999999999999896}]}}}, {}, {}}, {{}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, {{}, {}, 
     {RGBColor[0.9, 0, 0.2], PointSize[
       NCache[
        Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJwt0n8w1HkYB/C1P+yv3FCSfqirOJtSJ3MVnX0e5ypTqSyuLpxjp1JXJ/08
RKFO0SRSSKHSKXckU0g3pThFafeUnEqhBiWWXdYui2P3eWZ2dr7/vOfzvF/P
7KAQyRYmg8GIGvuN/xumB0LOP7y+w+mjWFI681inZw/cTOR4ZAYoxTm7XQQN
V3rAM8Th0dbkQbFa5Jf4sL8HnMutsqTmLHBvCTcvWNULsStt3potFcL59PHp
haqhQHmm+yT47Dke2AsmXTt8WKLpMJ6220UJXV7TT0QbzYWxsLFEJcSJpndc
3WMH+rgWJcw+913I0rWLwVE/KhBJFJ+f2TvB2OPGAlVQdNTi3IzlrjCeJmhQ
gW6WX9Gx/atg3vjzRH0wval4NOmf9RAxHhfeB5X2XjVLtvlA7dPx6YOuly2j
hTf8YJY+sB9Gs++2SmdJIVT/wH4oYc6PK/fdDhX9+oUhqrEqqLV0N+jjzNUg
Z/Eiorr3w1b9qOFC4O2AnPRDoK+vVA3rPHZOto2PAf26ggE4n29WfvNDHOif
5zcAey2lgysyToE+rmAANk3iOR+IOAMGDw18srvwsOZqGhg8NODQ8YzrocsE
g4cG7MvY68Wbr4DBQwOLpsgWytnXyEMLTQ2x890y88lDC5FJjOQH1kXkoYXy
wsJQ2eRi8hgEs9yM1KzbZeQxCGHdi7p0wnLyGISvZ79VeYsqyGMIZthmXzp0
p4o8hsA3xunWicc15DEETrabnub5y8hDB4M/ueB7qCMPHUg806r50+rJQwcT
7/v/9lL8H3kMg3++/5bkgtfkMQwnZcJdJsHvyGMYDrfcurjkVgt5jMBgszo0
uv49eYyASmavSDFvI48R0D6yKpy6q4M8RmFzsm9sYeMn8hgF/qtL1RqvLvIY
hT1ZAv6lFwryYOC+qUFuD+b10j4MTCjbMPWDVEk+DCzSuTqbpqhoPwZWL9N+
e+h2H3kxMOureElART/ty8C1U5pizO+oyY+BLU8Dl4mTB2h/IzTPv7ylY7WG
PI0wbI9tYe47DfUx9l1X63bLQ0u+Rih6Fb9sNFlL/Rhht829CtcCLXkbYVKD
TzknS0t9MTG/de/23C1a8mdiuy7q1w0sLfXHxL1PZDWfwzR0D0xUKI6ypz0d
oD6ZWNBtl2M2rKb7YOIKT6vGRFM19cvCNv9r3iWCfroXFq6r/363SqGivlnY
h6FFjZVKuh8Wno39o0x4qpf6Z+GBi+3Hp23ooXtiYULDPVXDzG7yYONVeaP/
yuxO8mCjWZGg3XLBR/Jgo3vgYrNp1W3kwUZTn7R5CyM/kAcbyxyqLrp5tJIH
G98MRGavcWkmDzYmjaRL92e/IQ8O/hB8vOxL00by4OD54oHUmif15MHBozeC
XIaf15EHB5+X98hqbOXkwUFv23AxO/4JeYx9B8kzajc8Ig9jTHWOZtdnVJCH
McZAXnt1YDl5GGNybnDJXIe75GGMj/+yeSz5pZg8jNG79aSV0q+IPIzxXwvn
Jftb88mDixEuHO0R0TXy4OJluU/o2a1XyIOL4QmWruK+TPLgYt/9KTbSuDTy
4KJTToZ8zboz5MHF4gSo81t4ijx42BUukk3cFUcePOQFG5v8bhJDHjxsdreG
yswI8uBhoHfn6fWafeTBwzzR307BaSHkwcOXiRpu2YVt5MFDiaJSaX0kkDz4
+MYszldS+iN58PHFnoM3D9+VkAcfdwacbtXy1pAHH+95b56wWeJGHnx8UNsc
e3DjcvLgI0bO8Ui3diQPAUYsyFF+EWtHHgKMSv/5QpPNHPIQYLBTITslwZI8
BLixJrvEXWpKHgKsdrRwbTvHIQ8BClraoxR8ndgQJ8Ql8c5eZopescFDiMvn
m3JWn2kTGzyEWP9NdNtxxWuxwUOIYTstrv6pkYsNHkLcmXGg8/qySrHBQ4jG
zaEzm1JLxAaPCXhiomNAysc88f+MMKWZ
       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\n \\!\\(\\*StyleBox[\\\"t\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(P\\), \\((J)\\)]\\)(\\!\\(\\*StyleBox[\\\"t\
\\\",FontSlant->\\\"Italic\\\"]\\))\"", TraditionalForm]},
  AxesOrigin->{-0.08, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{0., 4.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.811853440906868*^9, 3.811853473045416*^9}, {
   3.8118535089372396`*^9, 3.8118535325654163`*^9}, 3.811853620145028*^9, {
   3.8118536828575172`*^9, 3.811853691275996*^9}, 3.811853753819922*^9, {
   3.8118542690677843`*^9, 3.8118542770045147`*^9}, {3.811856840814743*^9, 
   3.811856860812284*^9}, 3.811856931646832*^9, {3.811857008969843*^9, 
   3.8118570891736403`*^9}, {3.811857119178856*^9, 3.811857135728496*^9}, 
   3.811857234056624*^9, {3.811857267059517*^9, 3.811857284032461*^9}, 
   3.811857531648705*^9, 3.811857765933762*^9, 3.811857911468567*^9, 
   3.8118580169265747`*^9, 3.811858103655143*^9, 3.811858373076633*^9, 
   3.811858423054379*^9, 3.811858465941719*^9, 3.811858562156971*^9, {
   3.811858608251371*^9, 3.811858659303754*^9}, {3.811858716220112*^9, 
   3.811858757491981*^9}, 3.811858807145113*^9, 3.8118588464273148`*^9, 
   3.81185889258362*^9, 3.811858927208864*^9, 3.8118589719568987`*^9, 
   3.81185900397771*^9, 3.811859049456602*^9, 3.811992216272419*^9, 
   3.811994596604653*^9, {3.811994733580429*^9, 3.811994759667054*^9}, {
   3.811999807913145*^9, 3.811999815667573*^9}, {3.812000443258864*^9, 
   3.8120004607486563`*^9}, 3.8120014335696573`*^9, {3.8120028878221684`*^9, 
   3.812002919333384*^9}, 3.812023302184698*^9, 3.812023344480493*^9, 
   3.812023461436738*^9, 3.812023491725499*^9, 3.8120237556430883`*^9, {
   3.8120238264247627`*^9, 3.8120238538940907`*^9}, 3.812026773731318*^9, 
   3.812026849922554*^9, 3.812026882916237*^9, {3.8120269739774*^9, 
   3.812026995226654*^9}, 3.8120270531219273`*^9, 3.812081939510152*^9, 
   3.8120819954215727`*^9, 3.8120820345441303`*^9, 3.813161100426531*^9, 
   3.813161248674048*^9, 3.813198726987184*^9, {3.813199039391733*^9, 
   3.8131990492507553`*^9}, 3.813208145015176*^9},
 CellLabel->"Out[22]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"b2d4c7ff-de03-46e7-9f66-eced7928cf51"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of trace values in the list \[OpenCurlyQuote]trc\[CloseCurlyQuote]. \
Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165414710721*^9, 
   3.800165416303885*^9}, {3.8071540946535387`*^9, 3.807154098029111*^9}, {
   3.807154164704166*^9, 3.807154166310667*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"5c845ce7-fea9-4c04-8b7b-550e54985c31"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}, {3.800165024482449*^9, 3.80016502554562*^9}, {
   3.8001651304442673`*^9, 3.800165130938405*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"1a9e6e0f-7694-4f49-9c2e-ff561bd65c2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Jtr", "[", 
    RowBox[{"n0_", ",", "\[Beta]0_", ",", "a0_", ",", "b0_", ",", "m0_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "a0"}], ",", 
       RowBox[{"\[Lambda]2", "=", "b0"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trc", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{"\[Lambda]1", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ",", 
                    RowBox[{"\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}]}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"\[Beta]", "\[NotEqual]", "0"}], ",", 
                   RowBox[{"RandomVariate", "[", 
                    RowBox[{"BetaDistribution", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}]}], "]"}], 
                    "]"}], ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"trc", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"trc", ",", 
               RowBox[{"{", 
                RowBox[{"Total", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
   3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
   3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
   3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
   3.7982993015321293`*^9}, {3.7982993319886303`*^9, 
   3.7982993375315027`*^9}, {3.798381293368841*^9, 3.798381307335966*^9}, {
   3.800151640384079*^9, 3.8001516705600233`*^9}, {3.800151718361833*^9, 
   3.800151733290556*^9}, {3.8001519018716373`*^9, 3.80015191358316*^9}, {
   3.800152776690023*^9, 3.80015278027146*^9}, {3.807153965982066*^9, 
   3.807154045341626*^9}, 3.811858454010077*^9, {3.811858534610783*^9, 
   3.811858553339839*^9}, {3.8118585864525633`*^9, 3.811858596851564*^9}, {
   3.81185866413485*^9, 3.8118586648555527`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[20]:=",ExpressionUUID->"48be45e0-8f31-49ec-ad71-3f8c227b46d9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1066, 606},
WindowMargins->{{Automatic, -15}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"efbbda82-a1a9-409b-ae19-e766780316ff"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 641, 18, 91, "Section",ExpressionUUID->"1b6facad-aa2e-4bfa-97d7-7c9b6c1b4913"],
Cell[CellGroupData[{
Cell[1224, 42, 467, 8, 52, "Section",ExpressionUUID->"0dae727c-31f4-4634-9f9d-48ed8cf20a8e"],
Cell[1694, 52, 223, 4, 70, "Subsection",ExpressionUUID->"687aa30e-abc4-40be-9472-58bdf64565ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1954, 61, 874, 20, 72, "Section",ExpressionUUID->"be2e625f-b3da-4796-a577-7615e8415eac"],
Cell[2831, 83, 813, 23, 51, "Text",ExpressionUUID->"a302c4e7-9dcd-401f-9bd2-cd793e254bc5"],
Cell[3647, 108, 13372, 183, 30, "Input",ExpressionUUID->"da943797-74c1-48d2-ba3c-f884ee085104"],
Cell[CellGroupData[{
Cell[17044, 295, 319, 5, 70, "Subsection",ExpressionUUID->"b7041c25-eb41-41e2-96ff-f94a780c320f"],
Cell[17366, 302, 19132, 409, 433, "Input",ExpressionUUID->"bb7d4b23-4e8b-4174-b1f5-72f80c4bcb83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36535, 716, 271, 4, 70, "Subsection",ExpressionUUID->"9ea47f8f-3eaf-448b-8358-6a9f53f2a528"],
Cell[36809, 722, 19171, 360, 480, "Input",ExpressionUUID->"e013c72d-7407-4974-8286-4851f44453ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56017, 1087, 407, 6, 70, "Subsection",ExpressionUUID->"415de06f-ecc4-4e22-8d29-991f3da6776f"],
Cell[56427, 1095, 1802, 28, 74, "Text",ExpressionUUID->"48a77565-5d9b-4309-83d7-54537a5cb088"],
Cell[CellGroupData[{
Cell[58254, 1127, 1377, 25, 30, "Input",ExpressionUUID->"84714ce7-ace9-48a5-9f9c-9c9b0033940d"],
Cell[59634, 1154, 4925, 119, 144, "Output",ExpressionUUID->"a57bde56-4c67-4bf9-a22b-00cad5a6b771"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64608, 1279, 857, 12, 70, "Subsection",ExpressionUUID->"c56591c5-1e09-4fb6-8b85-bf160ecfec69"],
Cell[65468, 1293, 1943, 32, 120, "Text",ExpressionUUID->"9819d934-b5cb-46fe-a8e7-bb8b2c5805fc"],
Cell[CellGroupData[{
Cell[67436, 1329, 1476, 32, 30, "Input",ExpressionUUID->"8ded1b40-608f-425f-9be1-96a3f553d70e"],
Cell[68915, 1363, 14387, 319, 480, "Output",ExpressionUUID->"990cb2aa-7144-41ae-8fe7-f5efbd36f856"]
}, Open  ]],
Cell[83317, 1685, 1801, 27, 74, "Text",ExpressionUUID->"18ef2dfd-9c49-4f36-aef1-35cee29193e3"],
Cell[85121, 1714, 1013, 15, 30, "Input",ExpressionUUID->"d446968a-d930-4afe-b4e4-15a1c86df05a"],
Cell[CellGroupData[{
Cell[86159, 1733, 3020, 58, 142, "Input",ExpressionUUID->"102bab82-dae2-4cf6-aa16-e024920133b4"],
Cell[89182, 1793, 79614, 1414, 282, 53174, 984, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"b2d4c7ff-de03-46e7-9f66-eced7928cf51"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168845, 3213, 1596, 28, 97, "Subsection",ExpressionUUID->"5c845ce7-fea9-4c04-8b7b-550e54985c31"],
Cell[170444, 3243, 1174, 17, 51, "Text",ExpressionUUID->"1a9e6e0f-7694-4f49-9c2e-ff561bd65c2b"],
Cell[171621, 3262, 7361, 165, 614, "Input",ExpressionUUID->"48be45e0-8f31-49ec-ad71-3f8c227b46d9"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    226541,       4658]
NotebookOptionsPosition[    223467,       4600]
NotebookOutlinePosition[    223860,       4616]
CellTagsIndexPosition[    223817,       4613]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Differential recurrences for the distribution of the trace of the \
\[Beta]-Jacobi ensemble", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
  3.8118521040669928`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"1b6facad-aa2e-4bfa-97d7-7c9b6c1b4913"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of probability \
density function of the trace",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.811852124595685*^9, 3.811852154866791*^9}, {
   3.811947527912284*^9, 3.8119475280551653`*^9}, {3.812003399160727*^9, 
   3.81200339963258*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"0dae727c-31f4-4634-9f9d-48ed8cf20a8e"],

Cell["Parameters:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"687aa30e-abc4-40be-9472-58bdf64565ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"a", ",", "b", ",", 
    RowBox[{"\[Beta]", " ", "\[Element]", 
     SubscriptBox["\[DoubleStruckCapitalZ]", 
      RowBox[{"\[GreaterEqual]", "0", " "}]]}]}], TraditionalForm]],
  ExpressionUUID->"0a22ba27-6999-4f06-87a1-b5ea5de0e05e"],
 " with ",
 StyleBox[" b = ",
  FontSlant->"Italic"],
 "\[Beta] ",
 StyleBox["= 0",
  FontSlant->"Italic"],
 " case excluded."
}], "Section",
 CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}, 3.800153727498787*^9, {3.812003831551626*^9, 
   3.8120038367073812`*^9}, {3.812003919065297*^9, 3.8120039190653343`*^9}, {
   3.812029776519516*^9, 3.812029802939787*^9}, {3.8120786156070127`*^9, 
   3.812078739855541*^9}, {3.813161359135727*^9, 3.8131613689345913`*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"be2e625f-b3da-4796-a577-7615e8415eac"],

Cell[TextData[{
 "The parameters ",
 StyleBox["a",
  FontSlant->"Italic"],
 ", ",
 StyleBox["b",
  FontSlant->"Italic"],
 " and \[Beta] should be non-negative integers such that ",
 StyleBox["b",
  FontSlant->"Italic"],
 " and \[Beta] are not simultaneously zero.  "
}], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, 3.811947343789695*^9, {3.8119474108670177`*^9, 
   3.811947521526985*^9}, 3.812003353867195*^9, {3.812003421842334*^9, 
   3.8120034244098*^9}, {3.8120787246246977`*^9, 3.812078733999495*^9}, {
   3.813164439291823*^9, 3.813164491832531*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a302c4e7-9dcd-401f-9bd2-cd793e254bc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "6"}], ";", 
  RowBox[{"a", "=", "0"}], ";", 
  RowBox[{"b", "=", "0"}], ";", 
  RowBox[{"\[Beta]", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152283208232*^9, 3.807152293029282*^9}, {
   3.807152334336585*^9, 3.8071523522716417`*^9}, {3.8071524380841627`*^9, 
   3.8071525001805267`*^9}, {3.807152584477377*^9, 3.8071525864182053`*^9}, {
   3.807152656282997*^9, 3.807152685720231*^9}, {3.8071528136330214`*^9, 
   3.807152813815106*^9}, {3.807152853908052*^9, 3.807152856665361*^9}, {
   3.807152908151929*^9, 3.8071529084128847`*^9}, {3.8071530951331882`*^9, 
   3.8071531008109818`*^9}, {3.807153189937248*^9, 3.807153219703391*^9}, {
   3.8071532803218927`*^9, 3.807153296937892*^9}, {3.807153364426187*^9, 
   3.8071533647114677`*^9}, {3.8071534349108257`*^9, 3.807153447509008*^9}, {
   3.80715373120793*^9, 3.80715374071994*^9}, {3.807154194288898*^9, 
   3.8071541947817917`*^9}, {3.807154240337425*^9, 3.807154242347735*^9}, {
   3.807154317161543*^9, 3.807154317543542*^9}, {3.8071560665251617`*^9, 
   3.8071560668339357`*^9}, {3.807156226598915*^9, 3.807156227395982*^9}, {
   3.807156372483515*^9, 3.807156384450487*^9}, {3.807156457197806*^9, 
   3.807156464580318*^9}, {3.807156576449834*^9, 3.807156576814645*^9}, {
   3.8071567421043167`*^9, 3.8071567422842913`*^9}, {3.807160891527891*^9, 
   3.8071608969005127`*^9}, {3.807161513899625*^9, 3.807161520323234*^9}, {
   3.807161578051609*^9, 3.8071615783368683`*^9}, {3.807165830710758*^9, 
   3.807165839849207*^9}, {3.807171096107678*^9, 3.807171147076787*^9}, 
   3.80717345933731*^9, {3.807261085471439*^9, 3.807261104933927*^9}, {
   3.807352411960973*^9, 3.807352464842018*^9}, {3.807352519866601*^9, 
   3.80735252004725*^9}, {3.8090811041305313`*^9, 3.8090811048442917`*^9}, {
   3.8090811373436747`*^9, 3.8090811375387897`*^9}, {3.809081171627318*^9, 
   3.8090811719930573`*^9}, {3.809081218827084*^9, 3.809081230047985*^9}, {
   3.8094919223569183`*^9, 3.809491949447094*^9}, {3.80949205350703*^9, 
   3.809492053667941*^9}, {3.8094921053318653`*^9, 3.809492106283339*^9}, {
   3.809492785920699*^9, 3.809492834193461*^9}, {3.80949287502334*^9, 
   3.809492875261096*^9}, {3.80949292307927*^9, 3.809492924252722*^9}, {
   3.809492977878347*^9, 3.80949297856632*^9}, {3.8094930386554737`*^9, 
   3.809493043102233*^9}, {3.8094948322217903`*^9, 3.809494832475135*^9}, {
   3.8094948864486227`*^9, 3.809494886742715*^9}, {3.8094949207484837`*^9, 
   3.8094949706938047`*^9}, {3.809495125451823*^9, 3.809495127682624*^9}, {
   3.809495168913299*^9, 3.809495194402907*^9}, {3.809495241028412*^9, 
   3.8094952412177134`*^9}, {3.809531594321859*^9, 3.809531675178669*^9}, 
   3.809531708219371*^9, {3.8095317719461737`*^9, 3.809531803755706*^9}, 
   3.809531835043645*^9, {3.809531895012323*^9, 3.809531969978415*^9}, {
   3.80953213697015*^9, 3.809532139619755*^9}, 3.809532174417688*^9, {
   3.809532215988194*^9, 3.809532216365593*^9}, {3.8095325016733837`*^9, 
   3.80953256309661*^9}, {3.809532736242692*^9, 3.8095328127976847`*^9}, {
   3.8118337854820004`*^9, 3.8118337861208963`*^9}, {3.811833828017827*^9, 
   3.811833848073316*^9}, {3.811834824692873*^9, 3.811834842742197*^9}, {
   3.811850864189843*^9, 3.811850995144226*^9}, {3.81185116870354*^9, 
   3.811851169323567*^9}, {3.811851239160046*^9, 3.81185124252606*^9}, {
   3.8118513500424423`*^9, 3.811851424729574*^9}, {3.811851462603129*^9, 
   3.811851463008832*^9}, {3.811851494346229*^9, 3.811851503081625*^9}, {
   3.811851974606326*^9, 3.8118519747954607`*^9}, {3.811852026774078*^9, 
   3.81185202703439*^9}, 3.811852323731497*^9, {3.811852384234688*^9, 
   3.81185239013235*^9}, 3.811852508025799*^9, {3.8118525496836767`*^9, 
   3.811852578418755*^9}, {3.8118526269387817`*^9, 3.811852627237186*^9}, {
   3.811852661083235*^9, 3.811852670091124*^9}, 3.811853173086429*^9, {
   3.8118532210265923`*^9, 3.811853221281726*^9}, {3.811853657530676*^9, 
   3.8118536610092287`*^9}, {3.811853713850976*^9, 3.8118537606718397`*^9}, {
   3.811854252579131*^9, 3.811854253017775*^9}, {3.81185680873906*^9, 
   3.811856809132143*^9}, {3.8118569903304787`*^9, 3.811856990745529*^9}, {
   3.81185704376663*^9, 3.811857044179984*^9}, {3.811857103326445*^9, 
   3.811857103380044*^9}, {3.811858614380081*^9, 3.811858642332304*^9}, {
   3.811858765036065*^9, 3.81185876613807*^9}, {3.8118588218387117`*^9, 
   3.8118588221283703`*^9}, {3.811858862780489*^9, 3.811858865659123*^9}, {
   3.811858898672316*^9, 3.811858900638707*^9}, {3.811858937500442*^9, 
   3.8118589378036118`*^9}, {3.811858978572899*^9, 3.8118590097091217`*^9}, {
   3.8119511328371553`*^9, 3.811951133219514*^9}, {3.8119514792047377`*^9, 
   3.8119514823400087`*^9}, {3.811992107705749*^9, 3.811992132587102*^9}, {
   3.811992179727985*^9, 3.811992179998435*^9}, {3.8119922734687243`*^9, 
   3.811992288020422*^9}, {3.811992333335133*^9, 3.8119923454465523`*^9}, {
   3.811992535064937*^9, 3.811992583113942*^9}, {3.8119945712289753`*^9, 
   3.811994573069208*^9}, {3.811994737864685*^9, 3.811994741658552*^9}, {
   3.81199994375879*^9, 3.8119999456202583`*^9}, {3.812000446266406*^9, 
   3.812000446554058*^9}, {3.812001307510228*^9, 3.812001328461484*^9}, {
   3.812001379271309*^9, 3.81200140825702*^9}, {3.812002861598001*^9, 
   3.8120028966399097`*^9}, {3.812023279303673*^9, 3.8120232894541597`*^9}, {
   3.812023437056039*^9, 3.8120234451747637`*^9}, {3.812023722036459*^9, 
   3.8120237273879337`*^9}, {3.8120237940494423`*^9, 3.812023816697033*^9}, {
   3.812024389998324*^9, 3.812024394453022*^9}, {3.8120267388803988`*^9, 
   3.812026746983078*^9}, {3.81202683875229*^9, 3.812026838829342*^9}, {
   3.8120819444024887`*^9, 3.8120819445523357`*^9}, {3.812082001234879*^9, 
   3.8120820015847*^9}, {3.813161052893634*^9, 3.813161077458737*^9}, {
   3.8131611945161247`*^9, 3.813161194860026*^9}, {3.813161421691025*^9, 
   3.8131614220729103`*^9}, {3.813161710797393*^9, 3.813161721692317*^9}, {
   3.8131617917713823`*^9, 3.813161791881494*^9}, {3.813162356713663*^9, 
   3.813162357344964*^9}, {3.8131629790161123`*^9, 3.813162979335904*^9}, {
   3.8131631588186007`*^9, 3.81316318466505*^9}, {3.813164091001281*^9, 
   3.813164100976521*^9}, {3.81316441602966*^9, 3.8131644166421556`*^9}, {
   3.813164495687313*^9, 3.813164511592835*^9}, {3.813164813450048*^9, 
   3.813164813832344*^9}, {3.813165821557096*^9, 3.813165828120994*^9}, {
   3.813165867243227*^9, 3.8131658700822983`*^9}, {3.813165947432613*^9, 
   3.813165949983842*^9}, {3.813165998832547*^9, 3.813165999519043*^9}, {
   3.81316616974501*^9, 3.813166170070899*^9}, {3.81319778676527*^9, 
   3.8131977870026817`*^9}, {3.813197857508566*^9, 3.8131978614343777`*^9}, {
   3.8131979625427837`*^9, 3.8131979678754263`*^9}, {3.813198842295747*^9, 
   3.81319884242153*^9}, {3.813199102270564*^9, 3.813199102581712*^9}, {
   3.813199139576816*^9, 3.813199140303561*^9}, {3.813199234930275*^9, 
   3.8131992354158907`*^9}, {3.8132081654792557`*^9, 3.8132081661337423`*^9}},
 
 CellLabel->"In[1]:=",ExpressionUUID->"da943797-74c1-48d2-ba3c-f884ee085104"],

Cell[CellGroupData[{

Cell["Auxiliaries :", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, {
   3.811852729546554*^9, 3.8118527598681297`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b7041c25-eb41-41e2-96ff-f94a780c320f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SN", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "b", "+", "2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "j", "-", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", "/", "2"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WN", "[", 
    RowBox[{"n_", ",", "a_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "1", "+", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"j", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "2"}]}]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]", "/", "2"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]N", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "j_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "+", "1"}], ")"}], "j"}], "+", 
    RowBox[{
     FractionBox["\[Beta]", "2"], "j", 
     RowBox[{"(", 
      RowBox[{"j", "-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["\[Beta]", "2"], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j", "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KN", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "j_", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"WN", "[", 
      RowBox[{"j", ",", "b", ",", "\[Beta]"}], "]"}], 
     RowBox[{"WN", "[", 
      RowBox[{
       RowBox[{"n", "-", "j"}], ",", "a", ",", "\[Beta]"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Eta]N", "[", 
      RowBox[{"n", ",", "a", ",", "b", ",", "j", ",", "\[Beta]"}], "]"}], 
     "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cp", "[", "p_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"SN", "[", 
      RowBox[{"n", ",", "a", ",", "b", ",", "\[Beta]"}], "]"}]], 
    RowBox[{"Binomial", "[", 
     RowBox[{"n", ",", "p"}], "]"}], 
    RowBox[{"KN", "[", 
     RowBox[{"n", ",", "a", ",", "b", ",", "p", ",", "\[Beta]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "j_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "==", "0"}], "&&", 
      RowBox[{"j", "\[Equal]", "n"}]}], ",", "un", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "j"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]", " ", 
          RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       SuperscriptBox["j", "2"]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}]}]}], ")"}], "j"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "j"}], "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"2", "j"}]}], ")"}]}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"j", "-", "n"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j", "-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"X", ":=", 
  RowBox[{
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"v", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "+", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"u", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "+", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"w", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", ":=", 
   RowBox[{"-", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"n", "-", "j"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]p", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"p", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "+", 
    "\[CapitalLambda]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", "p_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{"b", "+", "1"}], ")"}]}], "+", 
     RowBox[{"\[Beta]", " ", "p", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152283208232*^9, 3.807152293029282*^9}, {
   3.807152334336585*^9, 3.8071523522716417`*^9}, {3.8071524380841627`*^9, 
   3.8071525001805267`*^9}, {3.807152584477377*^9, 3.8071525864182053`*^9}, {
   3.807152656282997*^9, 3.807152685720231*^9}, {3.8071528136330214`*^9, 
   3.807152813815106*^9}, {3.807152853908052*^9, 3.807152856665361*^9}, {
   3.807152908151929*^9, 3.8071529084128847`*^9}, {3.8071530951331882`*^9, 
   3.8071531008109818`*^9}, {3.807153189937248*^9, 3.807153219703391*^9}, {
   3.8071532803218927`*^9, 3.807153296937892*^9}, {3.807153364426187*^9, 
   3.8071533647114677`*^9}, {3.8071534349108257`*^9, 3.807153447509008*^9}, {
   3.80715373120793*^9, 3.80715374071994*^9}, {3.807154194288898*^9, 
   3.8071541947817917`*^9}, {3.807154240337425*^9, 3.807154242347735*^9}, {
   3.807154317161543*^9, 3.807154317543542*^9}, {3.8071560665251617`*^9, 
   3.8071560668339357`*^9}, {3.807156226598915*^9, 3.807156227395982*^9}, {
   3.807156372483515*^9, 3.807156384450487*^9}, {3.807156457197806*^9, 
   3.807156464580318*^9}, {3.807156576449834*^9, 3.807156576814645*^9}, {
   3.8071567421043167`*^9, 3.8071567422842913`*^9}, {3.807160891527891*^9, 
   3.8071608969005127`*^9}, {3.807161513899625*^9, 3.807161520323234*^9}, {
   3.807161578051609*^9, 3.8071615783368683`*^9}, {3.807165830710758*^9, 
   3.807165839849207*^9}, {3.807171096107678*^9, 3.807171147076787*^9}, 
   3.80717345933731*^9, {3.807261085471439*^9, 3.807261104933927*^9}, {
   3.807352411960973*^9, 3.807352464842018*^9}, {3.807352519866601*^9, 
   3.80735252004725*^9}, {3.8090811041305313`*^9, 3.8090811048442917`*^9}, {
   3.8090811373436747`*^9, 3.8090811375387897`*^9}, {3.809081171627318*^9, 
   3.8090811719930573`*^9}, {3.809081218827084*^9, 3.809081230047985*^9}, {
   3.8094919223569183`*^9, 3.809491949447094*^9}, {3.80949205350703*^9, 
   3.809492053667941*^9}, {3.8094921053318653`*^9, 3.809492106283339*^9}, {
   3.809492785920699*^9, 3.809492834193461*^9}, {3.80949287502334*^9, 
   3.809492875261096*^9}, {3.80949292307927*^9, 3.809492924252722*^9}, {
   3.809492977878347*^9, 3.80949297856632*^9}, {3.8094930386554737`*^9, 
   3.809493043102233*^9}, {3.8094948322217903`*^9, 3.809494832475135*^9}, {
   3.8094948864486227`*^9, 3.809494886742715*^9}, {3.8094949207484837`*^9, 
   3.8094949706938047`*^9}, {3.809495125451823*^9, 3.809495127682624*^9}, {
   3.809495168913299*^9, 3.809495194402907*^9}, {3.809495241028412*^9, 
   3.8094952412177134`*^9}, {3.809531594321859*^9, 3.809531675178669*^9}, 
   3.809531708219371*^9, {3.8095317719461737`*^9, 3.809531803755706*^9}, 
   3.809531835043645*^9, {3.809531895012323*^9, 3.809531969978415*^9}, {
   3.80953213697015*^9, 3.809532139619755*^9}, 3.809532174417688*^9, {
   3.809532215988194*^9, 3.809532216365593*^9}, {3.8095325016733837`*^9, 
   3.80953256309661*^9}, {3.809532736242692*^9, 3.8095328127976847`*^9}, {
   3.8118337854820004`*^9, 3.8118337861208963`*^9}, {3.811833828017827*^9, 
   3.811833848073316*^9}, {3.811834824692873*^9, 3.811834842742197*^9}, {
   3.811850864189843*^9, 3.811850995144226*^9}, {3.81185116870354*^9, 
   3.811851169323567*^9}, {3.811851239160046*^9, 3.81185124252606*^9}, {
   3.8118513500424423`*^9, 3.811851424729574*^9}, {3.811851462603129*^9, 
   3.811851463008832*^9}, {3.811851494346229*^9, 3.811851503081625*^9}, {
   3.811851974606326*^9, 3.8118519747954607`*^9}, {3.811852026774078*^9, 
   3.81185202703439*^9}, 3.811852323731497*^9, {3.811852384234688*^9, 
   3.81185239013235*^9}, 3.811852508025799*^9, {3.8118525496836767`*^9, 
   3.811852578418755*^9}, {3.8118526269387817`*^9, 3.811852627237186*^9}, {
   3.811852661083235*^9, 3.811852716744714*^9}, 3.811852768091563*^9, {
   3.812001267968946*^9, 3.812001269535138*^9}, {3.812001414681603*^9, 
   3.812001415767736*^9}, {3.813161184405081*^9, 3.813161202575368*^9}, {
   3.8131638779319983`*^9, 3.813163904111813*^9}, {3.8131978680532007`*^9, 
   3.8131978687474957`*^9}, {3.813199828408634*^9, 3.813199828626902*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bb7d4b23-4e8b-4174-b1f5-72f80c4bcb83"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion scheme:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9ea47f8f-3eaf-448b-8358-6a9f53f2a528"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "0"}], ",", 
      RowBox[{
       StyleBox["p",
        Background->RGBColor[0.88, 1, 0.88]], 
       StyleBox["\[LessEqual]",
        Background->RGBColor[0.88, 1, 0.88]], " ", 
       RowBox[{"n", "-", "1"}]}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{
       RowBox[{"{", 
        StyleBox["\n",
         Background->RGBColor[0.88, 1, 0.88]], 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", "0", "]"}], ":=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"j", ",", 
               RowBox[{"n", "-", "p"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"g0", "=", 
          RowBox[{"g", "[", "0", "]"}]}], ";", 
         StyleBox["\[IndentingNewLine]",
          Background->RGBColor[0.88, 1, 0.88]], 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"l", "=", "1"}], ",", 
           RowBox[{"l", "\[LessEqual]", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "1"}], ")"}], "p"}], "+", 
             RowBox[{"b", 
              RowBox[{"(", 
               RowBox[{"n", "-", "p"}], ")"}]}], "+", 
             RowBox[{"p", 
              RowBox[{"(", 
               RowBox[{"n", "-", "p"}], ")"}], "\[Beta]"}], "+", "1"}]}], ",", 
           RowBox[{"l", "++"}], ",", 
           RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"gr", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"X", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"n", "-", "p"}], "]"}], "+", "l", "-", "1"}], 
                   ")"}], 
                  RowBox[{"IdentityMatrix", "[", 
                   RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], ".", "g0"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"s", "=", "0"}], ",", 
               RowBox[{"s", "\[LessEqual]", " ", "n"}], ",", 
               RowBox[{"s", "++"}], ",", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"s", "\[NotEqual]", 
                    RowBox[{"n", "-", "p"}]}], ",", 
                   RowBox[{
                    RowBox[{"gl", "[", "s", "]"}], "=", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"n", "-", "p"}], "]"}], "+", "l"}], ")"}], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalLambda]p", "[", "p", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"s", "+", "1"}], ",", 
                    RowBox[{"s", "+", "1"}]}], "]"}], "]"}], ")"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"gr", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"s", "+", "1"}], ",", "1"}], "]"}], "]"}]}]}]}], 
                  "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"gl", "[", 
               RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", 
             RowBox[{
              RowBox[{"gl", "[", 
               RowBox[{"n", "+", "1"}], "]"}], "=", "0"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"gl", "[", 
               RowBox[{"n", "-", "p"}], "]"}], "=", 
              RowBox[{
               SuperscriptBox["l", 
                RowBox[{"-", "1"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"n", "-", "p"}], "]"}], 
                  RowBox[{"gl", "[", 
                   RowBox[{"n", "-", "p", "-", "1"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"w", "[", 
                   RowBox[{"n", "-", "p"}], "]"}], 
                  RowBox[{"gl", "[", 
                   RowBox[{"n", "-", "p", "+", "1"}], "]"}]}]}], ")"}]}]}], 
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "[", "l", "]"}], "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"gl", "[", "r", "]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"g0", "=", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"b", "\[NotEqual]", "0"}], ",", 
                  RowBox[{"g", "[", "l", "]"}], ",", 
                  RowBox[{"Normal", "[", 
                   RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{"g", "[", "l", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"un", ",", "0", ",", "1"}], "}"}]}], "]"}], 
                   "]"}]}], "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"g0", "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"b", "\[NotEqual]", "0"}], ",", 
                RowBox[{"g", "[", "l", "]"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"g", "[", "l", "]"}], "/.", 
                   RowBox[{"un", "\[Rule]", " ", "0"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"g", "[", "l", "]"}], ",", "un"}], "]"}], "/.", 
                    RowBox[{"un", "\[Rule]", " ", "0"}]}], ")"}], "*", 
                  "un"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "}"}]}], 
          "]"}]}], "}"}], ";", 
       StyleBox["\[IndentingNewLine]",
        Background->RGBColor[0.88, 1, 0.88]], 
       RowBox[{
        RowBox[{"Cg", "[", "p", "]"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"g", "[", "j", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"n", "+", "1"}], ",", "1"}], "]"}], "]"}], 
             RowBox[{
              RowBox[{"g", "[", "p", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"n", "+", "1"}], ",", "1"}], "]"}], "]"}]], "]"}], "/.", 
           RowBox[{"un", "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"l", "-", "2"}]}], "}"}]}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "l", ",", "s"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GN", "[", 
    RowBox[{"p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Xi]", "[", "p", "]"}], 
    RowBox[{"Cp", "[", "p", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "-", "p"}], ")"}], 
     RowBox[{"v", "[", 
      RowBox[{"n", "-", "p"}], "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cg", "[", "p", "]"}], "[", 
        RowBox[{"[", "l", "]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "p"}], ")"}], 
        RowBox[{"l", "-", "1"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Cg", "[", "p", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152283208232*^9, 3.807152293029282*^9}, {
   3.807152334336585*^9, 3.8071523522716417`*^9}, {3.8071524380841627`*^9, 
   3.8071525001805267`*^9}, {3.807152584477377*^9, 3.8071525864182053`*^9}, {
   3.807152656282997*^9, 3.807152685720231*^9}, {3.8071528136330214`*^9, 
   3.807152813815106*^9}, {3.807152853908052*^9, 3.807152856665361*^9}, {
   3.807152908151929*^9, 3.8071529084128847`*^9}, {3.8071530951331882`*^9, 
   3.8071531008109818`*^9}, {3.807153189937248*^9, 3.807153219703391*^9}, {
   3.8071532803218927`*^9, 3.807153296937892*^9}, {3.807153364426187*^9, 
   3.8071533647114677`*^9}, {3.8071534349108257`*^9, 3.807153447509008*^9}, {
   3.80715373120793*^9, 3.80715374071994*^9}, {3.807154194288898*^9, 
   3.8071541947817917`*^9}, {3.807154240337425*^9, 3.807154242347735*^9}, {
   3.807154317161543*^9, 3.807154317543542*^9}, {3.8071560665251617`*^9, 
   3.8071560668339357`*^9}, {3.807156226598915*^9, 3.807156227395982*^9}, {
   3.807156372483515*^9, 3.807156384450487*^9}, {3.807156457197806*^9, 
   3.807156464580318*^9}, {3.807156576449834*^9, 3.807156576814645*^9}, {
   3.8071567421043167`*^9, 3.8071567422842913`*^9}, {3.807160891527891*^9, 
   3.8071608969005127`*^9}, {3.807161513899625*^9, 3.807161520323234*^9}, {
   3.807161578051609*^9, 3.8071615783368683`*^9}, {3.807165830710758*^9, 
   3.807165839849207*^9}, {3.807171096107678*^9, 3.807171147076787*^9}, 
   3.80717345933731*^9, {3.807261085471439*^9, 3.807261104933927*^9}, {
   3.807352411960973*^9, 3.807352464842018*^9}, {3.807352519866601*^9, 
   3.80735252004725*^9}, {3.8090811041305313`*^9, 3.8090811048442917`*^9}, {
   3.8090811373436747`*^9, 3.8090811375387897`*^9}, {3.809081171627318*^9, 
   3.8090811719930573`*^9}, {3.809081218827084*^9, 3.809081230047985*^9}, {
   3.8094919223569183`*^9, 3.809491949447094*^9}, {3.80949205350703*^9, 
   3.809492053667941*^9}, {3.8094921053318653`*^9, 3.809492106283339*^9}, {
   3.809492785920699*^9, 3.809492834193461*^9}, {3.80949287502334*^9, 
   3.809492875261096*^9}, {3.80949292307927*^9, 3.809492924252722*^9}, {
   3.809492977878347*^9, 3.80949297856632*^9}, {3.8094930386554737`*^9, 
   3.809493043102233*^9}, {3.8094948322217903`*^9, 3.809494832475135*^9}, {
   3.8094948864486227`*^9, 3.809494886742715*^9}, {3.8094949207484837`*^9, 
   3.8094949706938047`*^9}, {3.809495125451823*^9, 3.809495127682624*^9}, {
   3.809495168913299*^9, 3.809495194402907*^9}, {3.809495241028412*^9, 
   3.8094952412177134`*^9}, {3.809531594321859*^9, 3.809531675178669*^9}, 
   3.809531708219371*^9, {3.8095317719461737`*^9, 3.809531803755706*^9}, 
   3.809531835043645*^9, {3.809531895012323*^9, 3.809531969978415*^9}, {
   3.80953213697015*^9, 3.809532139619755*^9}, 3.809532174417688*^9, {
   3.809532215988194*^9, 3.809532216365593*^9}, {3.8095325016733837`*^9, 
   3.80953256309661*^9}, {3.809532736242692*^9, 3.8095328127976847`*^9}, {
   3.8118337854820004`*^9, 3.8118337861208963`*^9}, {3.811833828017827*^9, 
   3.811833848073316*^9}, {3.811834824692873*^9, 3.811834842742197*^9}, {
   3.811850864189843*^9, 3.811850995144226*^9}, {3.81185116870354*^9, 
   3.811851169323567*^9}, {3.811851239160046*^9, 3.81185124252606*^9}, {
   3.8118513500424423`*^9, 3.811851424729574*^9}, {3.811851462603129*^9, 
   3.811851463008832*^9}, {3.811851494346229*^9, 3.811851503081625*^9}, {
   3.811851974606326*^9, 3.8118519747954607`*^9}, {3.811852026774078*^9, 
   3.81185202703439*^9}, 3.811852323731497*^9, {3.811852384234688*^9, 
   3.81185239013235*^9}, 3.811852508025799*^9, {3.8118525496836767`*^9, 
   3.811852578418755*^9}, {3.8118526269387817`*^9, 3.811852627237186*^9}, {
   3.811852661083235*^9, 3.811852716744714*^9}, {3.811852768091563*^9, 
   3.811852782618002*^9}, {3.811852847273519*^9, 3.811852847659724*^9}, 
   3.811858780485455*^9, {3.811994544215015*^9, 3.811994563453237*^9}, {
   3.811994606921337*^9, 3.8119947186242447`*^9}, {3.811999692094468*^9, 
   3.8119997094654493`*^9}, {3.811999770207625*^9, 3.811999772086788*^9}, {
   3.8120000205218*^9, 3.8120000431702013`*^9}, {3.8120003845632668`*^9, 
   3.812000404066957*^9}, {3.8120013004149714`*^9, 3.812001300685396*^9}, 
   3.812001398959344*^9, {3.813161189294866*^9, 3.813161191517213*^9}, 
   3.8131613194423237`*^9, {3.813161447620843*^9, 3.81316149470094*^9}, {
   3.813161530140991*^9, 3.813161652831612*^9}, {3.813161805654067*^9, 
   3.813161854813109*^9}, {3.813161914107561*^9, 3.8131619142973633`*^9}, {
   3.813162004716641*^9, 3.813162040572871*^9}, {3.813162118866436*^9, 
   3.813162312794758*^9}, {3.813162478250208*^9, 3.813162496700939*^9}, {
   3.813162534324089*^9, 3.813162543693759*^9}, {3.8131626129722433`*^9, 
   3.8131626618187227`*^9}, {3.813162870288785*^9, 3.813162907629315*^9}, 
   3.813162945599565*^9, {3.813163077378832*^9, 3.81316313712903*^9}, {
   3.813163274155279*^9, 3.813163286386396*^9}, {3.813163321351321*^9, 
   3.813163331134347*^9}, {3.813163446218032*^9, 3.81316344668742*^9}, {
   3.8131635029579353`*^9, 3.81316352104103*^9}, {3.8131635600062532`*^9, 
   3.8131635900444193`*^9}, {3.81316364665287*^9, 3.813163668439713*^9}, {
   3.81316370982021*^9, 3.813163858371509*^9}, {3.813163914467284*^9, 
   3.8131639610748377`*^9}, {3.813164019968595*^9, 3.8131640726673203`*^9}, {
   3.81316420506495*^9, 3.813164223082591*^9}, {3.813164279176149*^9, 
   3.813164355024987*^9}, {3.8131650961929693`*^9, 3.813165106578135*^9}, {
   3.813165202240786*^9, 3.813165245414554*^9}, {3.813165307429825*^9, 
   3.813165345130705*^9}, {3.813165385360441*^9, 3.813165397689768*^9}, {
   3.8131655370476513`*^9, 3.8131655582929068`*^9}, {3.813165592970677*^9, 
   3.813165666651071*^9}, {3.8131657279904137`*^9, 3.813165745158123*^9}, {
   3.813165784535514*^9, 3.813165788661868*^9}, {3.813165846462508*^9, 
   3.813165895424286*^9}, {3.813166091752314*^9, 3.813166192739149*^9}, {
   3.8131976226164293`*^9, 3.8131976293918858`*^9}, {3.813198022932613*^9, 
   3.813198024004562*^9}, {3.8131980957940702`*^9, 3.813198098819633*^9}, {
   3.8131981356243134`*^9, 3.8131981566589327`*^9}, {3.813198264525001*^9, 
   3.813198265461389*^9}, 3.81319831259376*^9, 3.813199112947236*^9, {
   3.813199822637148*^9, 3.813199824288734*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e013c72d-7407-4974-8286-4851f44453ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Expressions for the PDF of \[Beta]-Jacobi ensemble \
trace:", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361831264267`*^9, 3.770436183662311*^9}, 3.770464908044582*^9, {
   3.811852829551609*^9, 3.8118528405114117`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"415de06f-ecc4-4e22-8d29-991f3da6776f"],

Cell["\<\
For large expressions, the \[OpenCurlyQuote]Simplify\[CloseCurlyQuote] \
command used below may take a few seconds of operation. If desired, it may be \
removed for printing the probability density expression as directly obtained \
from the recursion.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.800159024890602*^9, 3.800159025258461*^9}, {3.80015990873813*^9, 
   3.800159911025704*^9}, {3.8004094623480167`*^9, 3.8004095024239902`*^9}, 
   3.8004095452161694`*^9, {3.800409907447288*^9, 3.800409907543206*^9}, {
   3.8118529800348597`*^9, 3.811852992867559*^9}, {3.811853036109056*^9, 
   3.811853063086589*^9}, {3.8118536108319387`*^9, 3.811853612799615*^9}, 
   3.813197667480879*^9, {3.813198346612726*^9, 3.813198389426607*^9}, {
   3.813198498486348*^9, 3.8131985784598722`*^9}, {3.8131987855575123`*^9, 
   3.813198796076181*^9}, {3.813199301415268*^9, 3.8131993246218863`*^9}, {
   3.8131996157387037`*^9, 3.8131996321931467`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"f0c7f8c8-5054-404d-9c49-df4996283a9b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GN", "[", 
       RowBox[{"p", ",", "t"}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", "p"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.813198854391008*^9, {3.8131992738884583`*^9, 3.813199289840852*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"4ae3abf5-322f-4af2-b35c-039a74c0eb2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"81", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "t"}], ")"}], "55"], " ", 
       RowBox[{"(", 
        RowBox[{"2112169657317675222621537", "-", 
         RowBox[{"8189703271057521407410500", " ", "t"}], "+", 
         RowBox[{"14041408026694452281304225", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"13986964732584352932766500", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"8997350208641746248333300", " ", 
          SuperscriptBox["t", "4"]}], "-", 
         RowBox[{"3991669676457382234086090", " ", 
          SuperscriptBox["t", "5"]}], "+", 
         RowBox[{"1326340569873164263808775", " ", 
          SuperscriptBox["t", "6"]}], "-", 
         RowBox[{"373898470865943574265550", " ", 
          SuperscriptBox["t", "7"]}], "+", 
         RowBox[{"96013741052273734712825", " ", 
          SuperscriptBox["t", "8"]}], "-", 
         RowBox[{"20234065976124383424800", " ", 
          SuperscriptBox["t", "9"]}], "+", 
         RowBox[{"3156857546054300768570", " ", 
          SuperscriptBox["t", "10"]}], "-", 
         RowBox[{"451954773586990307600", " ", 
          SuperscriptBox["t", "11"]}], "+", 
         RowBox[{"60957356860033706000", " ", 
          SuperscriptBox["t", "12"]}], "+", 
         RowBox[{"778780285445236900", " ", 
          SuperscriptBox["t", "13"]}], "-", 
         RowBox[{"1187169931526644450", " ", 
          SuperscriptBox["t", "14"]}], "-", 
         RowBox[{"72440941743479540", " ", 
          SuperscriptBox["t", "15"]}], "+", 
         RowBox[{"10952257291681475", " ", 
          SuperscriptBox["t", "16"]}], "+", 
         RowBox[{"2210223841063700", " ", 
          SuperscriptBox["t", "17"]}], "+", 
         RowBox[{"183546288003925", " ", 
          SuperscriptBox["t", "18"]}], "+", 
         RowBox[{"8505825920900", " ", 
          SuperscriptBox["t", "19"]}], "+", 
         RowBox[{"207865904092", " ", 
          SuperscriptBox["t", "20"]}], "+", 
         RowBox[{"2423241590", " ", 
          SuperscriptBox["t", "21"]}], "+", 
         RowBox[{"58023595", " ", 
          SuperscriptBox["t", "22"]}], "+", 
         RowBox[{"214130", " ", 
          SuperscriptBox["t", "23"]}], "+", 
         RowBox[{"5635", " ", 
          SuperscriptBox["t", "24"]}]}], ")"}], " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "t"}], "]"}]}], ")"}], "/", 
     "67993042482383040174490564018831360"}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4194304"], 
   RowBox[{"7367337149139", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "t"}], ")"}], "4"], "+", 
      RowBox[{
       FractionBox["200", "41"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], "5"]}], "+", 
      RowBox[{
       FractionBox["85", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], "6"]}], "+", 
      FractionBox[
       RowBox[{"247175", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "7"]}], "12341"], "+", 
      FractionBox[
       RowBox[{"26383845", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "8"]}], "1086008"], "+", 
      FractionBox[
       RowBox[{"37310129", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "9"]}], "1629012"], "+", 
      FractionBox[
       RowBox[{"2602403495", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "10"]}], "149869104"], "+", 
      
      FractionBox[
       RowBox[{"236977025", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "11"]}], "21875304"], "+", 
      FractionBox[
       RowBox[{"1438976305", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "12"]}], "254548992"], "+", 
      
      FractionBox[
       RowBox[{"973517155", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "13"]}], "389778144"], "+", 
      
      FractionBox[
       RowBox[{"14702265227", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "14"]}], "15591125760"], 
      "+", 
      FractionBox[
       RowBox[{"955572605", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "15"]}], "3118225152"], "+", 
      FractionBox[
       RowBox[{"2150542379", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "16"]}], "24945801216"], 
      "+", 
      FractionBox[
       RowBox[{"13941352771", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "17"]}], "661063732224"], 
      "+", 
      FractionBox[
       RowBox[{"566942121", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "18"]}], "125916901376"], 
      "+", 
      FractionBox[
       RowBox[{"65958481", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "19"]}], "78401089536"], 
      "+", 
      FractionBox[
       RowBox[{"64162829285", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "20"]}], "465388867485696"],
       "+", 
      FractionBox[
       RowBox[{"769759065", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "21"]}], "38782405623808"], 
      "+", 
      FractionBox[
       RowBox[{"33929068265", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "22"]}], 
       "13496277157085184"], "+", 
      FractionBox[
       RowBox[{"20320131875", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "23"]}], 
       "72389122933456896"], "+", 
      FractionBox[
       RowBox[{"5352665237", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "24"]}], 
       "193037661155885056"], "+", 
      FractionBox[
       RowBox[{"878913685", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "25"]}], 
       "360468285627826176"], "+", 
      FractionBox[
       RowBox[{"8616243025", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "26"]}], 
       "44698067417850445824"], "+", 
      FractionBox[
       RowBox[{"620507225", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "27"]}], 
       "44698067417850445824"], "+", 
      FractionBox[
       RowBox[{"1758184285", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "28"]}], 
       "1907117543161619021824"], "+", 
      FractionBox[
       RowBox[{"943483", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "29"]}], 
       "16631839039200165888"], "+", 
      FractionBox[
       RowBox[{"101442995", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "30"]}], 
       "31467439462166713860096"], "+", 
      FractionBox[
       RowBox[{"118306825", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "31"]}], 
       "702772814655056609542144"], "+", 
      FractionBox[
       RowBox[{"135804305", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "32"]}], 
       "16866547551721358629011456"], "+", 
      FractionBox[
       RowBox[{"8645", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "33"]}], 
       "24731008140353898283008"], "+", 
      FractionBox[
       RowBox[{"14079", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "34"]}], 
       "1022215003134627795697664"], "+", 
      FractionBox[
       RowBox[{"104975", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "35"]}], 
       "217731795667675720483602432"], "+", 
      FractionBox[
       RowBox[{"1235", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "36"]}], 
       "81016482108902593668317184"], "+", 
      FractionBox[
       RowBox[{"8645", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "37"]}], 
       "21192561444987103460403970048"], "+", 
      FractionBox[
       RowBox[{"95095", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "38"]}], 
       "9409497281574273936419362701312"], "+", 
      FractionBox[
       RowBox[{"1729", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "39"]}], 
       "9409497281574273936419362701312"], "+", 
      FractionBox[
       RowBox[{"91", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "40"]}], 
       "25091992750864730497118300536832"], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "41"]}], 
       "414017880389268053202451958857728"], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], "42"], 
       "1656071521557072212809807835430912"], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], "44"], 
       "41865488064962785539831942079693455360"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "t"}], ")"}], "36"], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "t"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "3670016"], 
   RowBox[{"22443364735327107", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "t"}], ")"}], "3"], "+", 
      RowBox[{
       FractionBox["135", "74"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "t"}], ")"}], "5"]}], "+", 
      FractionBox[
       RowBox[{"45495", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "7"]}], "36556"], "+", 
      FractionBox[
       RowBox[{"5122215", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "9"]}], "11990368"], "+", 
      FractionBox[
       RowBox[{"1403115", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "11"]}], "16699136"], "+", 
      FractionBox[
       RowBox[{"1856169", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "13"]}], "183690496"], "+", 
      
      FractionBox[
       RowBox[{"6709815", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "15"]}], "8633453312"], "+", 
      FractionBox[
       RowBox[{"895815", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "17"]}], "21976062976"], 
      "+", 
      FractionBox[
       RowBox[{"572751", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "19"]}], "351617007616"], 
      "+", 
      FractionBox[
       RowBox[{"26113779", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "21"]}], "484528236494848"],
       "+", 
      FractionBox[
       RowBox[{"824271", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "23"]}], "585693472686080"],
       "+", 
      FractionBox[
       RowBox[{"513135", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "25"]}], 
       "17805081569656832"], "+", 
      FractionBox[
       RowBox[{"11443005", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "27"]}], 
       "22155996047769337856"], "+", 
      FractionBox[
       RowBox[{"4150125", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "29"]}], 
       "675757879456964804608"], "+", 
      FractionBox[
       RowBox[{"1475685", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "31"]}], 
       "73319729921080681299968"], "-", 
      FractionBox[
       RowBox[{"614907", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "33"]}], 
       "12842529535650342492962816"], "+", 
      FractionBox[
       RowBox[{"6582825", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "35"]}], 
       "27534383324434334304912277504"], "-", 
      FractionBox[
       RowBox[{"5985", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "37"]}], 
       "4413176421337907240508588032"], "+", 
      FractionBox[
       RowBox[{"7805", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "39"]}], 
       "1117109266305621563227869544448"], "-", 
      FractionBox[
       RowBox[{"17535", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "41"]}], 
       "652391811522482992925075813957632"], "+", 
      FractionBox[
       RowBox[{"3969", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "43"]}], 
       "74272298542559602271470169589022720"], "+", 
      FractionBox[
       RowBox[{"63", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "45"]}], 
       "3104582079078991374947453088821149696"], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "t"}], ")"}], "47"]}], 
       "3188405795214124142071034322219320737792"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "t"}], ")"}], "32"], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "t"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "4194304"], 
   RowBox[{"7367337149139", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}], "2"], "-", 
      RowBox[{
       FractionBox["200", "41"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], "3"]}], "+", 
      RowBox[{
       FractionBox["85", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], "4"]}], "-", 
      FractionBox[
       RowBox[{"247175", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "5"]}], "12341"], "+", 
      FractionBox[
       RowBox[{"26383845", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "6"]}], "1086008"], "-", 
      FractionBox[
       RowBox[{"37310129", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "7"]}], "1629012"], "+", 
      FractionBox[
       RowBox[{"2602403495", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "8"]}], "149869104"], "-", 
      FractionBox[
       RowBox[{"236977025", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "9"]}], "21875304"], "+", 
      FractionBox[
       RowBox[{"1438976305", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "10"]}], "254548992"], "-", 
      
      FractionBox[
       RowBox[{"973517155", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "11"]}], "389778144"], "+", 
      
      FractionBox[
       RowBox[{"14702265227", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "12"]}], "15591125760"], 
      "-", 
      FractionBox[
       RowBox[{"955572605", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "13"]}], "3118225152"], "+", 
      FractionBox[
       RowBox[{"2150542379", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "14"]}], "24945801216"], 
      "-", 
      FractionBox[
       RowBox[{"13941352771", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "15"]}], "661063732224"], 
      "+", 
      FractionBox[
       RowBox[{"566942121", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "16"]}], "125916901376"], 
      "-", 
      FractionBox[
       RowBox[{"65958481", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "17"]}], "78401089536"], 
      "+", 
      FractionBox[
       RowBox[{"64162829285", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "18"]}], "465388867485696"],
       "-", 
      FractionBox[
       RowBox[{"769759065", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "19"]}], "38782405623808"], 
      "+", 
      FractionBox[
       RowBox[{"33929068265", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "20"]}], 
       "13496277157085184"], "-", 
      FractionBox[
       RowBox[{"20320131875", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "21"]}], 
       "72389122933456896"], "+", 
      FractionBox[
       RowBox[{"5352665237", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "22"]}], 
       "193037661155885056"], "-", 
      FractionBox[
       RowBox[{"878913685", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "23"]}], 
       "360468285627826176"], "+", 
      FractionBox[
       RowBox[{"8616243025", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "24"]}], 
       "44698067417850445824"], "-", 
      FractionBox[
       RowBox[{"620507225", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "25"]}], 
       "44698067417850445824"], "+", 
      FractionBox[
       RowBox[{"1758184285", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "26"]}], 
       "1907117543161619021824"], "-", 
      FractionBox[
       RowBox[{"943483", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "27"]}], 
       "16631839039200165888"], "+", 
      FractionBox[
       RowBox[{"101442995", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "28"]}], 
       "31467439462166713860096"], "-", 
      FractionBox[
       RowBox[{"118306825", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "29"]}], 
       "702772814655056609542144"], "+", 
      FractionBox[
       RowBox[{"135804305", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "30"]}], 
       "16866547551721358629011456"], "-", 
      FractionBox[
       RowBox[{"8645", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "31"]}], 
       "24731008140353898283008"], "+", 
      FractionBox[
       RowBox[{"14079", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "32"]}], 
       "1022215003134627795697664"], "-", 
      FractionBox[
       RowBox[{"104975", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "33"]}], 
       "217731795667675720483602432"], "+", 
      FractionBox[
       RowBox[{"1235", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "34"]}], 
       "81016482108902593668317184"], "-", 
      FractionBox[
       RowBox[{"8645", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "35"]}], 
       "21192561444987103460403970048"], "+", 
      FractionBox[
       RowBox[{"95095", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "36"]}], 
       "9409497281574273936419362701312"], "-", 
      FractionBox[
       RowBox[{"1729", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "37"]}], 
       "9409497281574273936419362701312"], "+", 
      FractionBox[
       RowBox[{"91", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "38"]}], 
       "25091992750864730497118300536832"], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], "39"]}], 
       "414017880389268053202451958857728"], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], "40"], 
       "1656071521557072212809807835430912"], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], "42"], 
       "41865488064962785539831942079693455360"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}], ")"}], "38"], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "t"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "72842645340160"], 
   RowBox[{"51191757", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t"}], ")"}], "54"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       FractionBox["125", "28"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"]}], "+", 
      FractionBox[
       RowBox[{"9825", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "3"]}], "1064"], "-", 
      FractionBox[
       RowBox[{"723875", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}], "61712"], "+", 
      FractionBox[
       RowBox[{"2570975", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "5"]}], "251104"], "-", 
      FractionBox[
       RowBox[{"11862345", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "6"]}], "1820504"], "+", 
      FractionBox[
       RowBox[{"695812975", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "7"]}], "222101488"], "-", 
      FractionBox[
       RowBox[{"517134475", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "8"]}], "444202976"], "+", 
      FractionBox[
       RowBox[{"65432249025", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "9"]}], "192784091584"], 
      "-", 
      FractionBox[
       RowBox[{"25452144575", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "10"]}], "324688996352"], 
      "+", 
      FractionBox[
       RowBox[{"1338412295", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "11"]}], "92768284672"], 
      "-", 
      FractionBox[
       RowBox[{"95039775", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "12"]}], "44784689152"], 
      "+", 
      FractionBox[
       RowBox[{"43430543875", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "13"]}], "174033302044672"],
       "-", 
      FractionBox[
       RowBox[{"2682725", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "14"]}], "114570969088"], 
      "+", 
      FractionBox[
       RowBox[{"142603725", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "15"]}], "81689100959744"], 
      "-", 
      FractionBox[
       RowBox[{"2918795", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "16"]}], "28413600333824"], 
      "+", 
      FractionBox[
       RowBox[{"19068775", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "17"]}], 
       "4034731247403008"], "-", 
      FractionBox[
       RowBox[{"45925", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "18"]}], "273541101518848"],
       "+", 
      FractionBox[
       RowBox[{"369325", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "19"]}], 
       "81251139602874368"], "-", 
      FractionBox[
       RowBox[{"525525", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "20"]}], 
       "5624675664121561088"], "+", 
      FractionBox[
       RowBox[{"521521", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "21"]}], 
       "348729891175536787456"], "-", 
      FractionBox[
       RowBox[{"65065", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "22"]}], 
       "3312933966167599480832"], "+", 
      FractionBox[
       RowBox[{"1365", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "23"]}], 
       "6625867932335198961664"], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "24"]}], 
       "3312933966167599480832"], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], "25"]}], 
       "523443566654480717971456"], "+", "t"}], ")"}], " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t"}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{"27", " ", 
    SuperscriptBox["t", "80"], " ", 
    RowBox[{"HeavisideTheta", "[", "t", "]"}]}], 
   "1930592155666599188627948579061760"]}]], "Output",
 CellChangeTimes->{
  3.813198855747328*^9, 3.8131989443120213`*^9, {3.813199128383441*^9, 
   3.813199150695973*^9}, {3.81319924651735*^9, 3.813199290260841*^9}, 
   3.813199359083027*^9, 3.813199608894649*^9, 3.8132081786436577`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"4ebb1fdd-4b5f-4329-84e8-90fcb023a862"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["High precision numerical evaluation of P(t)", "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151847787521*^9, 3.800151876339517*^9}, {3.800408253392769*^9, 
   3.800408263239753*^9}, {3.800409874965605*^9, 3.800409882142372*^9}, {
   3.811852971386837*^9, 3.8118529748172607`*^9}, {3.811853021212357*^9, 
   3.811853024396681*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"c56591c5-1e09-4fb6-8b85-bf160ecfec69"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox["P",
    FontSlant->"Plain"], TraditionalForm]],ExpressionUUID->
  "3921ab59-f754-4354-a7ce-552ef723494d"],
 "(t) is numerically evaluated below with 6-digit precision in the interval \
[2, 4] with a step size of 1/50. Please use integers or fractions for \
entering the interval and step size in order to maintain precision. \
`MaxExtraPrecision\[CloseCurlyQuote] option used below may be increased to a \
higher value in case of a precision loss. Exact symbolic results may also be \
obtained by removing the numerical value (N) option and directly printing \
{t,P[t]} if exact t is supplied."
}], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.800159024890602*^9, 3.800159025258461*^9}, {3.80015990873813*^9, 
   3.800159911025704*^9}, {3.8004094623480167`*^9, 3.8004095024239902`*^9}, 
   3.8004095452161694`*^9, {3.800409907447288*^9, 3.800409907543206*^9}, {
   3.8118529800348597`*^9, 3.811852992867559*^9}, {3.811853036109056*^9, 
   3.811853063086589*^9}, {3.8118536108319387`*^9, 3.811853612799615*^9}, 
   3.813197667480879*^9, {3.813199383364547*^9, 3.813199385652882*^9}, {
   3.81320822227316*^9, 3.8132082224962997`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"9819d934-b5cb-46fe-a8e7-bb8b2c5805fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pt", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "t", "]"}], ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"P", "[", "t", "]"}], ",", "6"}], "]"}]}], "]"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "2", ",", "4", ",", 
        RowBox[{"1", "/", "50"}]}], "}"}]}], "]"}], ",", "t"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8071150744488287`*^9, 3.80711521426966*^9}, {
   3.8071169353517113`*^9, 3.8071169354360723`*^9}, {3.8071169814016848`*^9, 
   3.807117001582925*^9}, {3.807117056511773*^9, 3.807117069453043*^9}, 
   3.807352532573484*^9, {3.807496881522394*^9, 3.807496900633799*^9}, {
   3.8074969829658823`*^9, 3.8074969832114677`*^9}, 3.809493021099452*^9, {
   3.809494961115024*^9, 3.80949496264266*^9}, {3.811834148679165*^9, 
   3.81183414932329*^9}, {3.8118530746887074`*^9, 3.811853142053101*^9}, {
   3.811853615498644*^9, 3.8118536163587923`*^9}, {3.812024292371991*^9, 
   3.8120242926108017`*^9}, {3.812026944833426*^9, 3.812026966735772*^9}, {
   3.812027048555563*^9, 3.812027048715835*^9}, 3.8120820149461184`*^9, {
   3.813163237233677*^9, 3.813163241641075*^9}, {3.813165937360735*^9, 
   3.813165937934709*^9}, {3.813166043781642*^9, 3.8131660442997*^9}, {
   3.8131977367475367`*^9, 3.813197743938088*^9}, {3.8131978868373957`*^9, 
   3.813197888651417*^9}, {3.813198045508747*^9, 3.813198046794805*^9}, {
   3.813199188666688*^9, 3.81319919299373*^9}, {3.813199388262259*^9, 
   3.8131993906695557`*^9}, {3.81320822437891*^9, 3.813208224664686*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"8ded1b40-608f-425f-9be1-96a3f553d70e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.`", ",", "1.354033900915955769196137139712`6.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.02`", ",", "2.864253355155840582899289879009`6.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.04`", ",", "5.973160430523230333550596029885`6.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.06`", ",", "1.2277996197614038207353234048053`6.*^-7"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"2.08`", ",", "2.4872079297589565406847385706249`6.*^-7"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"2.1`", ",", "4.9647720711265974995527606892063`6.*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.12`", ",", "9.7642847622127664254542990130911`6.*^-7"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"2.14`", ",", "1.89188961572655785241232683689163`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.16`", ",", "3.61105231707710669841759816309677`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.18`", ",", "6.7893750681187400714638791533513`6.*^-6"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"2.2`", ",", "0.00001257376149881239701216297530678629`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.22`", ",", "0.00002293645764432402113419614960461758`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.24`", ",", "0.00004121008464940591556087288623853587`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.26`", ",", "0.00007292730824080731455229058261200454`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.28`", ",", "0.00012711074450645691935880113910967677`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3`", ",", "0.00021821137127851235433745126466550264`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.32`", ",", "0.0003689558255418403`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.34`", ",", "0.0006144306023601897`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.36`", ",", "0.0010077963331422903`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.38`", ",", "0.0016280746354562376`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4`", ",", "0.0025904637618150247`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.42`", ",", "0.0040595911689804759`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.44`", ",", "0.0062659696189480243`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.46`", ",", "0.0095256549045994419`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.48`", ",", "0.0142626779108242466`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5`", ",", "0.0210332238079166582`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.52`", ",", "0.0305497618503622319`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.54`", ",", "0.043702429848574217`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.56`", ",", "0.0615740313547865787`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.58`", ",", "0.0854441438494414473`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6`", ",", "0.1167772421683430236`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.62`", ",", "0.157189624774992512`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.64`", ",", "0.2083905077024684934`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.66`", ",", "0.2720941031211011028`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.68`", ",", "0.3499019234367245756`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.7`", ",", "0.4431579106251892559`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.72`", ",", "0.5527830734550735341`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.74`", ",", "0.6791007201649876725`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.76`", ",", "0.8216675230125534696`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.78`", ",", "0.9791288458733389167`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8`", ",", "1.1491182843807945656`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.82`", ",", "1.3282205889140098687`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.84`", ",", "1.5120136806355275529`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.86`", ",", "1.6951993044632741119`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.88`", ",", "1.8718233989700737747`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9`", ",", "2.0355773505908417438`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.92`", ",", "2.1801611500083569536`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.94`", ",", "2.2996804984726804119`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.96`", ",", "2.389043522629983531`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.98`", ",", "2.4443200919330578263`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.`", ",", "2.463028458501675452`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.02`", ",", "2.4443200919330578263`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.04`", ",", "2.389043522629983531`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.06`", ",", "2.2996804984726804119`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.08`", ",", "2.1801611500083569536`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1`", ",", "2.0355773505908417438`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.12`", ",", "1.8718233989700737747`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.14`", ",", "1.6951993044632741119`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.16`", ",", "1.5120136806355275529`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.18`", ",", "1.3282205889140098687`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2`", ",", "1.1491182843807945656`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.22`", ",", "0.9791288458733389167`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.24`", ",", "0.8216675230125534696`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.26`", ",", "0.6791007201649876725`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.28`", ",", "0.5527830734550735341`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.3`", ",", "0.4431579106251892559`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.32`", ",", "0.3499019234367245756`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.34`", ",", "0.2720941031211011028`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.36`", ",", "0.2083905077024684934`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.38`", ",", "0.157189624774992512`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4`", ",", "0.1167772421683430236`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.42`", ",", "0.0854441438494414473`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.44`", ",", "0.0615740313547865787`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.46`", ",", "0.043702429848574217`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.48`", ",", "0.0305497618503622319`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5`", ",", "0.0210332238079166582`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.52`", ",", "0.0142626779108242466`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.54`", ",", "0.0095256549045994419`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.56`", ",", "0.0062659696189480243`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.58`", ",", "0.0040595911689804759`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.6`", ",", "0.0025904637618150247`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.62`", ",", "0.0016280746354562376`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.64`", ",", "0.0010077963331422903`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.66`", ",", "0.0006144306023601897`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.68`", ",", "0.0003689558255418403`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.7`", ",", "0.00021821137127851235433745126466550264`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.72`", ",", "0.00012711074450645691935880113910967677`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.74`", ",", "0.00007292730824080731455229058261200454`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.76`", ",", "0.00004121008464940591556087288623853587`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.78`", ",", "0.00002293645764432402113419614960461758`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.8`", ",", "0.00001257376149881239701216297530678629`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.82`", ",", "6.7893750681187400714638791533513`6.*^-6"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"3.84`", ",", "3.61105231707710669841759816309677`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.86`", ",", "1.89188961572655785241232683689163`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.88`", ",", "9.7642847622127664254542990130911`6.*^-7"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"3.9`", ",", "4.9647720711265974995527606892063`6.*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.92`", ",", "2.4872079297589565406847385706249`6.*^-7"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"3.94`", ",", "1.2277996197614038207353234048053`6.*^-7"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"3.96`", ",", "5.973160430523230333550596029885`6.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.98`", ",", "2.864253355155840582899289879009`6.*^-8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4.`", ",", "1.354033900915955769196137139712`6.*^-8"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.807116176168517*^9, {3.8071163480318623`*^9, 3.807116401709373*^9}, {
   3.8071169094123774`*^9, 3.807116936574706*^9}, {3.807116979005149*^9, 
   3.807117113328669*^9}, 3.807117614419921*^9, 3.807117933743018*^9, 
   3.807118060928183*^9, 3.8071180935140953`*^9, 3.807118134378159*^9, 
   3.807118186992215*^9, 3.807153334475281*^9, 3.8071538601428328`*^9, 
   3.8071542117317743`*^9, 3.807156081206242*^9, 3.807156247385848*^9, {
   3.807156326959392*^9, 3.807156356480577*^9}, 3.807160916986734*^9, 
   3.8071615679449997`*^9, 3.807161609586432*^9, 3.807165859868503*^9, {
   3.807171108517974*^9, 3.807171154814237*^9}, {3.807352408784519*^9, 
   3.807352492295886*^9}, 3.8073525411629343`*^9, {3.807496885126392*^9, 
   3.80749690893567*^9}, 3.8074969998066893`*^9, 3.8090811174124413`*^9, {
   3.809081158507204*^9, 3.809081184060404*^9}, 3.809491919646556*^9, 
   3.8094919668427057`*^9, 3.809492087127842*^9, {3.809492865666832*^9, 
   3.809492887945242*^9}, 3.809492937872327*^9, 3.809493021869356*^9, 
   3.80949305744389*^9, {3.809494821061892*^9, 3.809494844614756*^9}, {
   3.80949494588654*^9, 3.809494982529963*^9}, 3.809495211901864*^9, 
   3.809531506652648*^9, 3.809531988967045*^9, 3.811833820071075*^9, {
   3.811833863560207*^9, 3.811833890909966*^9}, 3.811834150817683*^9, 
   3.811834875313623*^9, 3.811851227077622*^9, 3.811851290096272*^9, 
   3.811851361361537*^9, 3.811851431716629*^9, 3.811851481436467*^9, 
   3.811851511926292*^9, 3.811851588848535*^9, {3.811851917175785*^9, 
   3.811851922744134*^9}, {3.811851984833733*^9, 3.811851987280941*^9}, 
   3.81185203531254*^9, {3.8118531053907757`*^9, 3.811853142571693*^9}, 
   3.811853231872417*^9, 3.811853616824841*^9, 3.811853679273406*^9, {
   3.8118537446555233`*^9, 3.811853773359468*^9}, 3.81185426045518*^9, 
   3.8118568538086557`*^9, 3.81185700040075*^9, 3.811857058993066*^9, 
   3.8118571129278383`*^9, 3.811857279801198*^9, 3.811857886354855*^9, {
   3.81185863016031*^9, 3.811858652232008*^9}, 3.811858698618141*^9, 
   3.811858788680463*^9, 3.811858830344513*^9, 3.811858875622323*^9, 
   3.811858909448606*^9, 3.811858947751548*^9, 3.8118589884310923`*^9, 
   3.81185903159625*^9, 3.811992201411573*^9, {3.811994587726227*^9, 
   3.8119946288768663`*^9}, {3.811994729274165*^9, 3.811994753094942*^9}, 
   3.811999757484147*^9, 3.8119997915158863`*^9, {3.812000432249239*^9, 
   3.812000455037937*^9}, 3.812001369606456*^9, 3.812001426168838*^9, {
   3.812002881846251*^9, 3.81200290499045*^9}, 3.812023299038995*^9, 
   3.812023458199584*^9, 3.8120237340369473`*^9, 3.812023822909032*^9, 
   3.812024294447978*^9, 3.8120244128371267`*^9, 3.812026755797649*^9, 
   3.812026847510701*^9, 3.812026969149818*^9, 3.812027049485021*^9, 
   3.8120819187657757`*^9, 3.812081952514535*^9, 3.812082015680213*^9, 
   3.813161090599491*^9, 3.8131613330021477`*^9, 3.8131613980423193`*^9, 
   3.813161503870267*^9, 3.813162326406747*^9, 3.8131629932823267`*^9, {
   3.8131632197086983`*^9, 3.813163242893804*^9}, 3.813164182881341*^9, 
   3.813165692518676*^9, 3.813165901810897*^9, 3.813165938760261*^9, {
   3.813166029445483*^9, 3.8131660526136417`*^9}, 3.81319767075611*^9, 
   3.813197745708736*^9, 3.8131978137253304`*^9, {3.813197878270567*^9, 
   3.813197889333996*^9}, {3.813198040800013*^9, 3.8131980485518513`*^9}, 
   3.81319919586721*^9, {3.813199365833399*^9, 3.813199392223106*^9}, 
   3.8131996425671883`*^9, 3.813208185135285*^9, 3.813208225415741*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"05c26c29-fc19-46d8-bf62-2fa74f781c11"]
}, Open  ]],

Cell["\<\
Comparison between the above tabulated result and the trace density obtained \
using the \[Beta]-Jacobi matrix model simulation. Please run the module below \
 once before calling the function Jtr[n,\[Beta],at,bt,m0] to obtain m0 number \
of trace values in a list `trc\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.813164568068853*^9, 3.813164569869307*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"18ef2dfd-9c49-4f36-aef1-35cee29193e3"],

Cell[BoxData[
 RowBox[{"Jtr", "[", 
  RowBox[{"n", ",", "\[Beta]", ",", "a", ",", "b", ",", "30000"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.807154061963708*^9, 3.807154071702382*^9}, 
   3.8071541558145*^9, 3.8071562052725277`*^9, {3.807156784935053*^9, 
   3.807156819946412*^9}, {3.8118341589424963`*^9, 3.8118341592202044`*^9}, {
   3.8118512318991117`*^9, 3.811851232362002*^9}, {3.81185139657443*^9, 
   3.8118513974079027`*^9}, {3.811851435087603*^9, 3.8118514371583757`*^9}, {
   3.811857012387226*^9, 3.811857013354361*^9}, {3.811857150669873*^9, 
   3.81185715190145*^9}, {3.811858368797443*^9, 3.8118583690998583`*^9}, {
   3.811858718586728*^9, 3.811858740399888*^9}, {3.811994593447563*^9, 
   3.811994593717009*^9}, {3.812023317878664*^9, 3.8120233181340227`*^9}, {
   3.812081927070801*^9, 3.8120819273333597`*^9}, {3.812081968994814*^9, 
   3.812081981018527*^9}, {3.813161405961802*^9, 3.813161408592449*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d446968a-d930-4afe-b4e4-15a1c86df05a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Histogram", "[", 
      RowBox[{"trc", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "n", ",", "0.03"}], "}"}], ",", " ", "\"\<PDF\>\"", 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\\n \!\(\*StyleBox[\"t\",FontSlant->\"Italic\"]\)\>\"", ",", 
          "\"\<\!\(\*SuperscriptBox[\(P\), \
\((J)\)]\)(\!\(\*StyleBox[\"t\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
       RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}],
        ",", 
       RowBox[{"ChartStyle", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"Pt", ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", " ", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.9", ",", "0", ",", "0.2"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.8001588923894672`*^9, 
   3.8001588926714993`*^9}, {3.8001591006608953`*^9, 3.8001591011066*^9}, {
   3.800159350198481*^9, 3.800159397053388*^9}, {3.800159629938713*^9, 
   3.8001596404303837`*^9}, {3.8001596792096643`*^9, 3.800159717289629*^9}, {
   3.80015977065392*^9, 3.80015977083035*^9}, {3.8004085211236258`*^9, 
   3.8004085825151243`*^9}, {3.800408648414671*^9, 3.8004086714417562`*^9}, {
   3.8004089515347023`*^9, 3.800408951732999*^9}, {3.8118534022735987`*^9, 
   3.8118535191136208`*^9}, {3.811854275435896*^9, 3.811854276147509*^9}, {
   3.811857036430936*^9, 3.811857036821389*^9}, {3.811857087620875*^9, 
   3.8118570884128923`*^9}, {3.813197758172194*^9, 3.8131977741955223`*^9}, {
   3.8131979533977947`*^9, 3.813197953692081*^9}, {3.813198070779416*^9, 
   3.813198071097724*^9}, {3.813199180741024*^9, 3.813199184130085*^9}, {
   3.813199411807865*^9, 3.813199415614427*^9}, {3.813208272064974*^9, 
   3.813208273698391*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"102bab82-dae2-4cf6-aa16-e024920133b4"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.21], Thickness[Small]}], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.21], Thickness[Small]}], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEw2EYx/G/HZIOHZIikzqVSCJmh6npEp3amKTDpDpWp5rdJsl02CnS
pENKkSSTUWZlWqKZiinGMluySKU2MvqPvn4Pr9fn8nh8O6fmXTMWwzB6zFf7
o+0rpbGoZcj4n/pD68T0mTxuj1wvxuT9q1Fb8EKuuPO74YQ88uxvPkrKG3NN
y/Eb+eX34OPuVrYFnd5CWl5teUyV7+XMzoKjISN39ZsXPslLse22vqycNM9z
5uRWc507L8/WpiifflUffK9yXWB9eO1N9jT2nmy9y3vhRMfxp/zTPRm6/Jbp
GTnf9HkGXIP0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTEf4dS5dE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.34, 0}, {2.37, 0.0011111111111111018}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbQwGzA4MUNB84NRCVzME/7JvkkCEJYKvfPtnXZYN
gl+UMfFtjT2Cf+irRky/E4IvBDYQwQeZtsUDwd809/3yY94IPpN2u9hNPwQ/
aIdc6+tABH+R67bPf0MQ/I+XQA5E8B0Tnl5QikbwQa4zjUPwH1aJrHNPRPAN
OdbIRKUg+I1Tnbtz0hH8C0ogDyP4ChuAPs5F8Atsua4vLkDwYeHpmHNQLOdg
mT0sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDw
hPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4QnjAwDt2Mhk

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.4, 0}, {2.4299999999999997, 0.005555555555555592}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXWDLdX1xAbMDAxQcOLXQdVsxgi8QYbnlRBmCn/D0
gtLtSgR/Q1HGxLc1CD4YNCD4/r3T84SaEfz5Uvp3VdoQ/PfLj3mbdyL4DqZx
uzx7EPz+Q181YvoR/HsgAych+EDT2BqnIvh1WXtKJs9A8M9/D368dDaCL9f6
OnDHPAQf6DiglxH8fSAHLkHw+XQ3zX2/HMEHuo6HaTWCv879YZXIOgQfFp4P
sw+K5Rwss4eFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wP
C08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8
AOZ02+k=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.4299999999999997, 0}, \
{2.46, 0.005555555555555509}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEg3EcxvHXyg7pUJnskBSTlB2TyaxOHV6LdkqSTN2yJTskGZmkQzok
O6RTh4lMS5QUqUREJJvYzKa0jGaHTol6X309P/7+Ppfn8O0OR0NzDsMw+v6e
9adHS8uudMOw8X8/z0sfPRl5LNwy4TuR92qpO/NU/lwJDEyfy/6m3P7CpbyZ
jLQlruSCx7m6cyN7j61F2Z67lx/skzsmZ4eKj/L8+/dB/Um+iG27G7Nys6N/
vf1Fntq6/urNy4f2oGytBcuyObgxMvMm7952HS1W5Or4WedaVaZnq9uMZ16T
AXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJfp+3c
lw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.46, 0}, \
{2.4899999999999998, 0.023333333333333487}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/Tpwh1zra2YHBiiwuu/fO/0dgt+V8/z3yo8I/u2f
dVl7viD42u1iN899R/CrRNa5P/yF4J9a6Lrt818EX0r/rgobIwucn7WnZLIE
C4K/y5OHSZsdwee6vrjAlgvBj0qxvu/Pi+Cv+njJN0kAwf8FdF6JMILvBTSu
XQzBnzUTCCQR/JdqhhxrZBB8qy0nyvbJI/hdjglPLygh+EDPBj9WRfA1Y/oP
fdVA8GHh6Zwf52ujPcseFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LT7j/oeEJ9z80PGF8
WHjC+LDwhPEBVwy/cQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.4899999999999998, 0}, \
{2.52, 0.025555555555555342}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrRnTf+irBosDAxRUvFQz5NBB8E+W7ZsvpY/gS7CE
8ekaIfgZE9/W2Jsi+DvkWl8HWiD4HGtkolKsEfwIyy0nyuwQ/BXHvM07HRH8
H8GPl852QfA9HlaJrHNH8GfkCTUf8ELwn/9e+fGSL4IPNCzhaQCC3y5289z3
YAT/+uICW65wBF/dEORCBB/s3VgEH+y8BAQfbFwygp8GBgg+LDw7XxX9buZZ
ag8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8
YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4AP1n1/E=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.52, 0}, {2.55, 0.04111111111111138}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEg2Ecx/FXXh0mnXboNCtKZh122SVTJOmUkp2mkTUbsUxliihGpNLa
xCaLrY6ZUWaHHWZjxx1Khw5JknSM2CHaXn39Hh6Pz+Xv/3yHV2NLa32GYbi6
t/eGrWNOG//n/vv3IRGV+/czM0frsn9wonwZk29yDWcpLv+MB07rW/KsNVDu
TfvYld/bI8+dPdm7Up0fOJCTX4sVR1J+THyOeQ7lUWtBefN8yPSfyM3udpEz
2X4797qTlkOTLwvHF/Jda7uWz8qm9WF5+e0617iSixs+21NBpmc2FXR3muUp
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j/XIuf8

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.55, 0}, {2.58, 0.07333333333333272}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0E9Ew3EYx/Gf2alDkmSn1LpMO6ZDh6xoOu2yQ3aYzBhJFF2S6ZJ06JCm
23TY+qfDJjVTjDJtUqTWqIwYJclEtcPM6Pejt8/D19fr8ni8+8Jz/ojNMIwB
81n/7vxI2+OOfdT4n99WefFjXx5fn31vHspbDvtke0p+3Ytf9h7Jg9acyCsX
1wlvVn7whTsCZ3J/pbE8k5MXpjdr0XM5X3cFN/Jyp7WwIJvbhjNX8vH210Hx
Rra517qfb2X/ac/q572c9GZ/WmX5u2Qe+CSPhd7unBU5Vot6hl7k6lJXeqIq
03PKvLruynnoiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJ/wDQWO77
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.58, 0}, {2.61, 0.11000000000000074}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/bBKZJ37QxYHBigw5FgjE/UEwW+Y6tyd8xzBv6B0
+2fdKwRfcUNRxsS3CH6BLdf1xR8Q/AOnFrpu+4zgC0RYbjnxDcFPeAoyEcEH
G/cHwYcAVjg/oHd6nhAzgr9ASv+uChuC/375MW9zTgTf3jRulycPgt9/6KtG
DD+Cf88fZCCCrwc0rVEUwa/P2lMyWQLBP/c9+PFSaQRfrvV14A45BB8WnrWh
IHDUHhaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8
WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPEB3U3H
Eg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.61, 0}, {2.6399999999999997, 0.16666666666666777}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQLdf6OnCHHKsDAxTkCTUfOKWI4O+bL6V/VwXB59Pd
NPe9OoIft8uTh0kbwV/n/rBKRA/B/3ul4qWaIYLvmyQQYWmC4M97v/yYtzmC
/67G3jTOCsG35bq+uMAWwe+dDnShA4J/R4Wtcaozgg9y3nI3BL8WaNwuTwT/
DAj4IPgyUSnW9/0R/Nznv1d+DELw95RMlmAJQ/CBnm0Xi0TwY/oPfdWIQfBh
4VlbAHL5BXtYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4
sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPG
BwCZOMux
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.6399999999999997, 0}, {2.67, 0.25999999999999784}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHdN/6KtGDKsDAxSslolKsY5H8P+s/HjJNwnB9zHv
dExIRfDnHFHYUJSB4L8O3CHXmo3gW9/3752eh+B35zz/vbIQwb/1sy5rTwmC
r90udvNcOYJfJbLO/WEVgn9qoeu2z7UIvpT+XRW2RgQfaNhkiRYEf5cnD5N2
O4LPdX1xgW0Xgh+ZAnIhgg/27gQEH+y8yQg+2LhpCP5MMEDwYeHZctHjgPn6
a/aw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PC
E8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwCVVOTa

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.67, 0}, {2.6999999999999997, 0.3544444444444468}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEg2Ecx/FXiumQLZMk0SUWHTrNDtk6dejUIkmHTNGpOs2kWzI7zW6l
iBIbU6QYI5VZE03aYdtxMtvMDjtk0WXv++rr9+fx+Fz+nuc7HdoP7gwYhjFr
Hus+s2coYPxPc2bekb6QfQ+F8NOlHFvcqn9eyZVib/X7RvZsxl9/knKkZS2U
rW0Td/L44NrI3L28m+gc+R/lzNRJeyUjO9KTG9tZed1+oJzML3tjL/Kv+brz
nLxUO3Tfvsmne6PHz+9y4y/V/fqQvfaH5ehYtdgryeXrg4XhskzPltNlTs1P
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP3Ack8Mm/

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.6999999999999997, 0}, {2.73, 0.5333333333333289}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfX1xgS3XdVYHBihQM+RYI3MLwS/bN19K/y6Cf9zb
vNPxAYIvfvPc9+DHCH4aCDxD8Ld9/nul4iWCz9Y41bn7DYIfxqe7ae57BH/Z
7CMKGz4h+N80YvoPfUXw3UAG/kDwpzl35zz/jeA/vaB0++c/BN80bpcnDxMb
nN/6OnCHHCuCD3Qc0MsIvgrIgdwIfulkCZYwPgQf6LqiDEEEX2Sd+8MqEQQf
Fp6mYMZze1h4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8YH
AHnA1zI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.73, 0}, {2.76, 0.7200000000000047}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEg3EcxvHXpMMOycyaKGWklRgRU1mWFKlpkg47zcZMFJEkXWY6JC26
TTJKtw6vHTolNknXxswOmY0k06UOSdQ7+3p+/P19Ls/hOxjdDMdthmGM/D/r
d97M1/acnTNG+2KTL6HjHjn/uHN30St3rHWNmX3yav0qWxyQL7em7WWP/Plb
2n0bkmePNl5/vPKZ21qUG9acTx5vnZy6f8rNTcjPS9Hudb/sqX4fJKfk7cRp
cz8gF76GIydB2dEalK21/IJsnn9cPyzKttFDV2VZDt/2p99XZHr6MzmzUGoG
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8AEiDl
mw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.76, 0}, {2.79, 0.9322222222222144}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHbRDrvV1IJsDAxQsct32+W8Igv/pkm+SQASC75Tw
9IJSNII/6W2NvWkcgv+oSmSdeyKCb8ixRiYqBcFvmOrcnZOO4F9Quv2zLgvB
V9xQlDExF8EvsOW6vrgAwT9waqHrtmIEXyDCcsuJMgQf5LzblQg+yLi3NQg+
xBEIvn/v9DyhZgR/gZT+XZU2BP/98mPe5p0IPtCzuzx7EPz+Q181YvoRfFh4
GmxL4N6W8NkeFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4w
Piw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE
8QExMs9X
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.79, 0}, {2.82, 1.2111111111111192}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0DFIglEUhuEfB4eQiGhqkIIICcSpoUWDBokgKReHcBBcGqzBIUKSkMYU
ilCIjChxEARDUKQiCoTCnISWRKIpgpzCTfIXX74Dl8uzXM59Z0M7m2GLYRgL
g2Peqac/x1bKumyMpuM7TkdOZFd7znp4Jse376KnGbnZ83/lzmX70c9GNStH
JhOPr1fyw+W0q30jjztvL7p5OVhbtVkKctH7uT9VlPutve/5krwemggsleVs
N19fq8i/Mc9isCa7x96vd+/lZNrcUB5+91kerleXD8znXuS3hjkyPRMf/ZmV
cM9DT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/A+F
Je+7
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.82, 0}, {2.85, 1.4622222222222099}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQffYMCLA5MECBbFSK9f3zCH7O898rP15C8PeUTJZg
uYbg8zJpt4vdRPBj+g991biD4K+RARmI4P8Bmub7CMH3Me90THiK4M85orCh
6AWC/yZwh1zrawTf5r5/7/R3CH432IEI/u2fdVl7viD4INed+47gV4usc3/4
C8E/tdB12+e/CL6U/l0VNkZ2OD8L7GEEf5cnD5M2O4LPdX1xgS0Xgg8LT9Go
ix4HzH/bw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeF
J4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4A
xLbi9Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.85, 0}, {2.88, 1.7011111111111223}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EEow2EYx/G3pWghRUKyKFpsaUr+EttqtZYklCRFa2rtwkGStJu0k7ix
ww6SknbaYYe1w4qcJBc5SXJADg4SJ+/Kt99bb2+fy9Pzfrvja7OrLmNMv73V
131/sj7urg2Z/7OYGHucbpDPP++m4k3ybzpV2miWY/Wugb1W+fjInnb5rS9Q
d9EpO4XrzbJHzoRXXm575Ieb77nnXtm7tF/58spbr3agT7bTch2DclvNfKN/
SE4efOwEh+Vi1+77jCPb5eyX5YVRu+CEfHY1OZIJy3a702xEjj5tt+SjMj3T
vp/Lw2UToiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J/4DtDbG5Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.88, 0}, {2.9099999999999997, 2.04666666666668}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ7f6wSmSdO7sDAxRMyxNqPuCF4D//vfLjJV8E36zT
MeFpAILfLnbz3PdgBP/a4gJbrnAEX82QY41MFIJftm++lH4sgn/M2xxoIoIP
Ni4ZwU8DAwR/2+e/VyoyEXy2xqnO3TkIfhif7qa5+Qj+stlHFDYUIfjfNGL6
D5Ui+K5gAxF8kGnPqxH8pxeUbv+sQ/BN43Z58jQh+K2vA3fItSL4sPCc+RVk
EaMDLDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ4wMAO6XY
PA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.9099999999999997, 0}, {2.94, 2.2199999999999815}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEg2Ecx/HXTLHD7NChUzZpEh3SMWVMdkrKTIcuTZEZJUqSKEbMSt4m
Siqr6FCmZjZmZXZI16JDh6RDXtltHZLofenr9+fx+Fwe/+cbiM+Nz7gMw+ix
j3OnPsdKHanWkPE/T8tWsG9T7mpZz4bT8qLZ7o5tyXV/fmF2R267iryt7MrT
A6+jmT25cL9UPdqX3TFv7/WhHH0/O6gfy6fzg57nnNz8tTc8l8Pp5MfPheys
572Unef8ebnfmRt54+7hZLgoP47EfRNlufPley1Rke3PNlZv5dpX9+R2Tabn
lGUOWaYrRE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T/wHO1XfIQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.94, 0}, {2.9699999999999998, 2.3222222222222375}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEg2Ecx/HXOmw6rUmnpHaa7RR16JBmScQuO2TSYV5Gh2g6JpFkhx2y
6NhhdeiSZJKONUo2my2xZcRYokybLEbReuvb78/j8bk8/s93xFwJRW2GYXi7
5+fOtD2LOxm73/ibvq3LbOpaNp3hibNbOb3/dnSTk22++MBDQQ5dDG2/luSD
mfP3r3u5dRc0nRU5EHkquqvybmN9avxRrq31n8zW5FHH8eBCXd7cm04sP8sl
d7Wz8SIPn64uJRtybLK3fNiUr7Kp7oay9d0P2VqvI1vPfcq/4/g3Pefmx1zN
fI+fnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Btd
MNOy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.9699999999999998, 0}, {3., 2.475555555555535}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQEcDjCWf+/0PCFmBH+BlP5dFTYE//3yY97mnAi+
g2ncLk8eBL//0FeNGH4E/x7YQARfD2haoyiCX5e1p2SyBIJ//nvw46XSCL5c
6+vAHXIIfp5Q84FTigj+vvkgByL4fLqb5r5XR/BBrmPSRvDXuT+sEtFD8P9d
qXipZojg+yYJRFiaIPhzwR5G8N/W2JvGWSH4tlzXFxfYIvgQwOEgGLQD6HRm
B1h4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ
48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8YHAF0EsM4=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3., 0}, {3.03, 2.4900000000000166}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbct1fXGBLYcDAxT0Ts8TanZA8O+qsDVOdUbwdTfN
fb/cDcGvtTeN2+WJ4J89AwQ+CL5MVIr1fX8EP+f575UfgxD8PSWTJVjCEHwe
Ju12sUgEP6b/0FeNGAR/DcjAeAT/z8qPl3yTEHwf807HhFQEf84RhQ1FGQj+
68Adcq3ZCL7NfX+glxH8HpADCxH82z/rsvaUIPg67WI3z5Uj+NUi69wfViH4
sPAM073RpHuDyQEWnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8W
njA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxAR6myeg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.03, 0}, {3.06, 2.3555555555555356}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0E9Ew2Ecx/Ffk8xKpw7ViEj0z3TMpHVIFklFh3T4mWK6rEMya0VsYqQS
YxOpRJIi9TNKh04RSZfpkCQdkg7JjJ3Wk94+Xx6P1+VzeDeHImMzLsuy2n+f
+RfrTgZfY+6A9X93uwPOz5Ls9T23VK3Is1fzW/UJ+TJY4+pYlT35/bnelDw5
7X8ZWZOPvh+HQxtyadksykNmLi1nM+bkj9Zu9/G23HN+u3C9I6f67feHPfnp
vjj+diC3Ta3fFA7l6N+gbNYaT+WGyonarjM5vPkV77uQc03Jz9GcTM9Ox652
7IoAPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9cRnP
U8Hq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.06, 0}, {3.09, 2.1722222222222367}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0E8og3Ecx/EnF8thB8lBkp22VpITklguq53sqSXtIOGIE3KTlOXgJKu1
dli2lCQpT6k1WmhFQi2kaCFRQv6UxJ7au8+3fv16Xb59e7sGx4LDFYZheEvP
/q2Guadey9FtlMexVt8/tCP3tW8dTmTk9H6gNbIrf5vFlVhO9t9O16wfyNHR
6tlsXn74WX09PZLbIr6BuxN5vvbi+OtMLiTHO6sKsruldOGlPJlJ1DVfy/Z5
vhvZXmcW5RF77uXt99/zqUe5cmapZ+FZDjmbNuMvciqWa9x4kz894cW9D5me
HXmnuXz110VPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8D8lf8Lw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.09, 0}, {3.12, 1.9911111111110944}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/U0jpv/QVw4HBihw2/b575UfCP405+6c578R/GcX
lG7//Ifgm8Xt8uRh4oTzW18H7pBjRfCvVLxUM+RA8FXYGqc6cyP4JZMlWML4
EPyjChuKMgQRfJF17g+rRBD8FOv7/r3iCP6WE2X75ksh+EDDdDfJIvghj5fO
PqKA4C8psOW6rozgf/kLciGC7wLyriaCD3aeLoIPNs4AwTcGAwQfFp4v7E8E
3Ez8ZQ8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4w
Piw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4AJA1
5CI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.12, 0}, {3.15, 1.6488888888888997}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbQwGnA4MUNB04NRCVzME/7JvkkCEJYKvdPtnXZYN
gl+cMfFtjT2Cf+irRky/E4Iv1AwyEMEHmbbFA8HfNPf98mPeCD6TdrvYTT8E
P2iHXOvrQAR/oeu2z39DEPxPl0AORPAdEp5eUIpG8EGuM41D8B9WiaxzT0Tw
DTnWyESlIPgNU527c9IR/AtgDyP4ChuKMibmIvgFtlzXFxcg+LDwNNhXafpx
zQ97WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh
4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxgcAH5Lf
LA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.15, 0}, {3.1799999999999997, 1.5422222222222324}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXWDLdX1xAacDAxTsP7XQdVsxgi8QYbnlRBmCn/D0
gtLtSgR/Q1HGxLc1CD4YNCD4/r3T84SaEfwFUvp3VdoQ/PfLj3mbdyL4DqZx
uzx7EPz+Q181YvoR/PsgAych+Hp3VdgapyL4dVl7SibPQPDPfw9+vHQ2gi/X
+jpwxzwEH+i4A6cWIvl/PtCBSxB8ft1Nc98vR/CBruNhWo3gr3N/WCWyDsGH
hWfKwk2Hrzz9ZA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4Un3P/Q8ITxYeEJ48PCE8aH
hSeMDwCB+fm0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.1799999999999997, 0}, {3.21, 1.1811111111111012}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0E9Ew3EcxvGfSSw7TGY6JEUmTcckyerUoT9spyQzs26pTIdMHTJJh3RI
itSlQ8bMlmimkZWIEUmJkSJbzUqHThPtN709H76+Xpfn8O4IzvtmLIZhdNee
+SdGXiKOhHXI+L/f+6V3V0qeCNon+0/lw6/j69Ez+XPZ0+vPyINNj0cLWXlz
d645eiEXOhtXdy7lnpOD2qK8Ys7dyPn6ya1ToYHnW3m2WI1938nni9stDQ+y
zeJedz7J01u5n66CHK8Pyuba+Ks81rcxHHiT96/ak+GSXPam29bKMj33PsLV
qK3ioSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4D
7uP46A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.21, 0}, {3.2399999999999998, 0.9077777777777838}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EEog2Ecx/F3S8OblaKFRBPCDnIlmYM0pbW5yUGLy1Ic3hwc3LQkOTiI
mxxEcpK0loPTaqXloq3WkrS0UgvJpDzK1+9fT0+fy9P/+fpjy9FFt2VZA+b8
3uXIVcdGuT5o/c1IMby99yJvLZW+Tipy/nM9nnqTAwlf7vZDXms+n3yoypnD
icvXb7ltsNDtcdn/jqec3ZYaORlqcAdqZfv+aGXUlmcXzIZe+bRyNx1rlKtm
PadJnjLPJXzywb6ZVvm5d6jurF0evkivXnfKm+PzT9ku2Xx25rFH7p/buXnv
k+lpH3udfLA0Rk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MT/wDvg7R6A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.2399999999999998, 0}, {3.27, 0.7266666666666606}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrRnTf+irBpcDAxRUvlQz5NBB8E+W7ZsvpY/gS7KE
8ekaIfiZE9/W2Jsi+DvkWl8HWiD4HGtkolKsEfwIyy0nyuwQ/BXHvM07HRH8
H8GPl852QfA9HlaJrHNH8KfnCTUf8ELwn/9e+fGSL4IPNCzhaQCC3y5289z3
YAT/2uICW65wBF/dEORCBB/s3VgEH+y8BARfHGRcMoKfBgYIPiw8S8pm7Lrz
74E9LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ4wMA8vnr
ew==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{3.27, 0}, {3.3, 0.5311111111111146}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQnQYGXA4MULDt898rFZkIPlvjVOfuHAQ/jE9309x8
BH/Z7CMKG4oQ/K8aMf2HShF8V7CBCD7ItOfVCP7TC0q3f9Yh+GZxuzx5mhD8
1teBO+RaEfyrFS/VDDsQfFWwAxH80skSLGF9CP5RoOsyJiL4IuvcH1ZNQfBT
rO/7905H8LecKNs3fxaCzwr2MIIf8njp7CMLEPwlBbZc1xcj+LDwVD+pP+1P
0k17WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh
4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxgcA8zjk
IQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.3, 0}, {3.33, 0.39666666666666334}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0E1Ew3Ecx/G/6bRDkmSnrLqkdpsdOmQbTacuO6RDlDFmotElSZdkhw6z
dUyHnnUoqUwRzbTJYuthVEaMkmSih8Nk9P/T2+fLz8/r8vX17gxNBcM2wzB6
zWf9m7EB+/2G3Wf8z3ejPPO2LQ8uTb7+7srLjqaR5j35eWvlwnkgu605khcy
hbVAWr4bDrWMnsrdlfp89EyejiRrc+dy9qdnLJGVW62FOdnc1n98KR+ufuzk
r2RbX7z9sSgHTzoW32/k9UD6q1GWP2/NAx9k/8TLdVdFNq/zep7k6mzb/lBV
pmdx3FXPpUpeemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
emJ64j/tefwX
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.33, 0}, {3.36, 0.2466666666666683}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/bBKZJ37Qy4HBigw4FgjE/UEwW+c6tyd8xzBv6h0
+2fdKwRfcUNRxsS3CH6BLdf1xR8Q/AOnFrpu+4zgC0RYbjnxDcFPeHoBaCKC
DzbuD4IPAdxwfkDv9DwhZgR/gZT+XRU2BP/D8mPe5pwIvoNp3C5PHgS/79BX
jRh+BP+eP8hABF8PaFqjKIJfl7WnZLIEgn/ue/DjpdIIvlzr68Adcgg+LDx3
L9x0+MrTY/aw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITx
YeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwCaUfpZ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.36, 0}, {3.3899999999999997, 0.17888888888889007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQLdf6OnCHHLcDAxTkCjUfOKWI4O+bL6V/VwXB59Xd
NPe9OoIft8uTh0kbwV/r/rBKRA/B/3el4qWaIYLvmyQQYWmC4M97v/yYtzmC
/67G3jTOCsG35bq+uMAWwe+ZnifU7IDg31Fha5zqjODrAJ233A3BBxm3yxPB
PwMCPgi+bFSK9X1/BD/n+e+VH4MQ/D0lkyVYwhB8oGfbxSIR/Jj+Q181YhB8
WHhm6W23PxGw0x4WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8W
njA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxAULsyhg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.3899999999999997, 0}, {3.42, 0.09888888888888805}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHdN/6KtGDLcDAxSslolKsY5H8P+s/HjJNwnB9zHv
dExIRfDnHFHYUJSB4L8O3CHXmo3gW9/3752eh+B35zz/vbIQwb/9sy5rTwmC
r90udvNcOYJfJbLO/WEVgn9qoeu2z7UIvpT+XRW2RgQfaNhkiRYEf5cnD5N2
O4LPdX1xgW0Xgh+ZAnIhgr8K5N0JCP4vkPMmI/hg46Yh+DPBAMGHhaftMr3t
9ic22MPCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+AK2Y
2To=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.42, 0}, {3.4499999999999997, 0.06555555555555599}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQPRMMuB0YoOCFmiHHmjkIvuWWE2X75iP4HY4JTy8s
QvBvnvse/Hgpgq8Z03/o6woEv+IlyEAEH2Sa1HoEX4IljE93E4KfMfFtjf1W
BH+HXOvrwB0IPscamaiU3Qh+BNiBCP6KY97mnQcR/B9A180+guC7P6wSWXcc
wZ+RJ9R84BSC//z3yo+XziL45p0gDyP47WJAH19G8K8vLrDluo7gw8KzPkPl
wezwxfaw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ
48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwAY
g+fF
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.4499999999999997, 0}, {3.48, 0.03777777777777746}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfX1xgS3XdW4HBihQN+RYI3MLwS/fN19K/y6Cf8zb
vNPxAYIvfvPc9+DHCH4aCDxD8Ld9/nul4iWCz9Y41bn7DYIfxqe7ae57BH/Z
7CMKGz4h+N80YvoPfUXw3UAG/kDwpzl35zz/jeA/vaB0++c/BN8sbpcnDxMP
nN/6OnCHHCuCD3ScmiEHgq8KciA3gl8yWYIljA/BP6qwoShDEMEXWef+sEoE
wYeFZ+erot/NPEvtYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITx
YeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwtPGB8Acmzohw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.48, 0}, {3.51, 0.04111111111111138}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEg2EAxvHPdJokNitjWca0EhEjK8tIKVs2SYdOUyRjs0OSdMl0SCZ2
y2Qs3TrMDjslStJ5JB2SIpPpsh2S2L5Pf8/L631/l+fwH06mE5s2wzBGu9d8
nVfzb3vO3lnj/2yEXpdPBuTqw871uVvuWe0br3jklfeLszuvXM7M2J98cuuv
vtvwy5Hj1OdvQC4Mmovyhzk3IU9aRz68eSzNBeV6NNm/NiX7Xn4Otqfl7NZp
cz8s37ZH1vMR2WENyuZadUGuFL8v75dk29iR6zkmJ2pDua+4TM9F61MI0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE3cA7rnJ4Q==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.51, 0}, {3.54, 0.01999999999999983}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHbRDrvV1II8DAxQsct32+W8Igv/pkm+SQASC75Tw
9IJSNII/6W2NvWkcgv+oSmSdeyKCb8ixRiYqBcFvmOrcnZOO4F9Uuv2zLgvB
V9pQlDExF8EvsOW6vrgAwT9waqHrtmIEXyDCcsuJMgQf5LzblQg+yLi3NQg+
xBEIvn/v9DyhZgR/vpT+XZU2BP/D8mPe5p0IPtCzuzx7EPz+Q181YvoRfFh4
Nkm/2NLoV20PC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08Y
HxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC
+ADZZdO0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.54, 0}, {3.57, 0.006666666666666711}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0DFIQlEYhuGrQ4OISDg1CEGISOFSQ0PYFhEYGYhDOAgtDubQICFESGMI
RRRJRWQ0BIISJKIRBYIRToJLEtIUEU3RFt4rvXw/HA7Pcjj/O57YiKzbDcMI
mMe6848//rW8c974n7flvaPUvhzsTYzsHMrbyfrmwbHc/l19vyrI3t3PleqZ
nBrNPTxfyPfnY8FeUXZNVU6/r+V4bdFpv5FLC/0tT0n+62Q+fGU5nHDHZm9l
87Hm0p38lQ3NxGvynKN7mW7I5rbmD+VXa90nedL6XlMePteSX4Yj09PWOMlE
pyMhemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64gFN
HdJ1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.57, 0}, \
{3.5999999999999996, 0.0011111111111111185}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfQYMeBwYoEAmKsX6/nkEP+f575UfLyH4e0omS7Bc
Q/B5mLTbxW4i+DH9h75q3EHw14ANRPBBpvk+QvC9zTsdE54i+HOOKGwoeoHg
vw7cIdf6GsG3vu/fO/0dgt8NdiCCf/tnXdaeLwg+yHXnviP41SLr3B/+QvBP
LXTd9vkvgi+lf1eFjZEXzs8CexjB3+UJ9DE7gs91fXGBLReCDwvPLXtmVYSZ
JNnDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPgC6KuLn

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.5999999999999996, 0}, \
{3.63, 0.0022222222222222036}]}}}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, {{}, {}, 
     {RGBColor[0.9, 0, 0.2], PointSize[
       NCache[
        Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJxd1WtoU2cYB/CTnJOck5OTRG2HbGhbh+L9ktXijZ732RQtaouVCiKxaGmL
blrjNidmTtTSQoWqDAStdLZab1VrtBViS71U8VIvKErFrUPjhaErDApZK5Jt
zfkfng97IeTDIU/e9/09z/+MKdm0vMwpSVLZ0Cf1bS/qrG/Pj6flmxND+7oS
EySaHIiNzr5ebC6PZVT9WShR0eQ3Oy5rYfPH9JZF8YhEs2p3DpyP7DSbwrn6
s2MS3Qo21Sej+80H91NLopNf/9LXdqrB/HtCqqBEnzTU/dC+NmpmDlWLZTio
+mB1Y13nVTMvHhmq6KCjTzc4zi1+aG5OlQs7KFqxJMcT6TXrDqWWg34vHXNk
e/F780YiVdBBC6amFyeMQbOvMLVBBy3drrZnHnYJa3vpTood/rl+eEaasMrl
Oumzr7I/Zp3OEuXWctKc3OHrEoemiNRpQ/uctONE4UzftNnCOm7MSfqTl2dm
fb5AWNuLO+lVWssIR+UyYZXTZVq4f+zTY2dXiWxrydSzoqLp4OwyYV1fSCb1
w5uZ3Q1hYR23SqYpwS3rVzZvE9b2WmT6p6Cga/ruSmGVeybTlfLNc67l1Apw
KLTxXM31jpoDAh4KzfAGH23KOyLgoZA87l3OpDUnBDwU2j3/j+ON1ecFPBTa
9mTrb80vLgl4KJRsU5XRbzsFPBR63dcztjvjpoCHi3y7oov2nO0W8HDRhY4D
Jcn1jwU8XPTtwE+ee6U9Ah4u0ooW/nsx1Cvg4aItrXeyyqNxAQ8Xte39UBHs
eGt7uKn+Vjj66ZL3toebvkj/TnGv+Mv2cNOIb5p/vVvSb3u4yRj//bxSStge
birv7/kyJzhoe7ipqj+/oCbzo+2h0qkNJ0cm+5O2h0rXsibd7s2TCB4qRVbP
LRoc6it4qBSqbHx9pcxJ8FDpcVHr865RMsFDpRlbzQsDtTLBQ6Nl/tb5eW0y
wUPj5/DQ+Pfw0Lg+PDT+f3hovD94aLx/eHj4fPDw8Pnh4eH7gYeH7w8eHr5f
eHj4/uGhsw88dPaDh86+8NDZHx469wc8dO4flPNyf8HDy/0HDy/3Jzy83L/w
8HJ/w8PL/Q8P43/zYfD8wMPg+YKHwfMHD4PnEx4Gzy88DJ5vePh4/uHh43yA
h4/zAx4+zhd4+Dh/4OHjfIKHn/MLHn7ON3j4Of/g4ed8hIef8xMefs5XeAQ4
f+ER4HyGR4DzGx4Bznd4BDj/4RHg9wM8hvH74z/K/LGQ
       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\n \\!\\(\\*StyleBox[\\\"t\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(P\\), \\((J)\\)]\\)(\\!\\(\\*StyleBox[\\\"t\
\\\",FontSlant->\\\"Italic\\\"]\\))\"", TraditionalForm]},
  AxesOrigin->{1.96, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{2, 4}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.811853440906868*^9, 3.811853473045416*^9}, {
   3.8118535089372396`*^9, 3.8118535325654163`*^9}, 3.811853620145028*^9, {
   3.8118536828575172`*^9, 3.811853691275996*^9}, 3.811853753819922*^9, {
   3.8118542690677843`*^9, 3.8118542770045147`*^9}, {3.811856840814743*^9, 
   3.811856860812284*^9}, 3.811856931646832*^9, {3.811857008969843*^9, 
   3.8118570891736403`*^9}, {3.811857119178856*^9, 3.811857135728496*^9}, 
   3.811857234056624*^9, {3.811857267059517*^9, 3.811857284032461*^9}, 
   3.811857531648705*^9, 3.811857765933762*^9, 3.811857911468567*^9, 
   3.8118580169265747`*^9, 3.811858103655143*^9, 3.811858373076633*^9, 
   3.811858423054379*^9, 3.811858465941719*^9, 3.811858562156971*^9, {
   3.811858608251371*^9, 3.811858659303754*^9}, {3.811858716220112*^9, 
   3.811858757491981*^9}, 3.811858807145113*^9, 3.8118588464273148`*^9, 
   3.81185889258362*^9, 3.811858927208864*^9, 3.8118589719568987`*^9, 
   3.81185900397771*^9, 3.811859049456602*^9, 3.811992216272419*^9, 
   3.811994596604653*^9, {3.811994733580429*^9, 3.811994759667054*^9}, {
   3.811999807913145*^9, 3.811999815667573*^9}, {3.812000443258864*^9, 
   3.8120004607486563`*^9}, 3.8120014335696573`*^9, {3.8120028878221684`*^9, 
   3.812002919333384*^9}, 3.812023302184698*^9, 3.812023344480493*^9, 
   3.812023461436738*^9, 3.812023491725499*^9, 3.8120237556430883`*^9, {
   3.8120238264247627`*^9, 3.8120238538940907`*^9}, 3.812026773731318*^9, 
   3.812026849922554*^9, 3.812026882916237*^9, {3.8120269739774*^9, 
   3.812026995226654*^9}, 3.8120270531219273`*^9, 3.812081939510152*^9, 
   3.8120819954215727`*^9, 3.8120820345441303`*^9, 3.813161100426531*^9, 
   3.813161343091127*^9, {3.813161400433346*^9, 3.813161416433365*^9}, 
   3.8131615146462183`*^9, 3.813162336853445*^9, {3.813162996675*^9, 
   3.813163008284115*^9}, {3.813163227133523*^9, 3.813163261755353*^9}, {
   3.81316416561865*^9, 3.813164184939026*^9}, 3.813165695674893*^9, {
   3.8131659060860147`*^9, 3.813165942511283*^9}, {3.8131660347235813`*^9, 
   3.813166053546644*^9}, {3.813197727818624*^9, 3.8131977746700373`*^9}, {
   3.813197817462228*^9, 3.813197842413354*^9}, {3.8131978928234253`*^9, 
   3.813197954418262*^9}, {3.813198067262938*^9, 3.813198071710868*^9}, {
   3.813199157451521*^9, 3.8131992008808813`*^9}, 3.813199369906332*^9, {
   3.813199407410014*^9, 3.813199416211227*^9}, 3.813199650275729*^9, {
   3.8132082160202227`*^9, 3.8132082743152647`*^9}},
 CellLabel->"Out[26]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"5061a4d5-ae0c-4f9e-87ab-eb73e8ebebc2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of trace values in the list \[OpenCurlyQuote]trc\[CloseCurlyQuote]. \
Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165414710721*^9, 
   3.800165416303885*^9}, {3.8071540946535387`*^9, 3.807154098029111*^9}, {
   3.807154164704166*^9, 3.807154166310667*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"5c845ce7-fea9-4c04-8b7b-550e54985c31"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}, {3.800165024482449*^9, 3.80016502554562*^9}, {
   3.8001651304442673`*^9, 3.800165130938405*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"1a9e6e0f-7694-4f49-9c2e-ff561bd65c2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Jtr", "[", 
    RowBox[{"n0_", ",", "\[Beta]0_", ",", "a0_", ",", "b0_", ",", "m0_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "a0"}], ",", 
       RowBox[{"\[Lambda]2", "=", "b0"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trc", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{"\[Lambda]1", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ",", 
                    RowBox[{"\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}]}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"\[Beta]", "\[NotEqual]", "0"}], ",", 
                   RowBox[{"RandomVariate", "[", 
                    RowBox[{"BetaDistribution", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}]}], "]"}], 
                    "]"}], ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"trc", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"trc", ",", 
               RowBox[{"{", 
                RowBox[{"Total", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "j"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
   3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
   3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
   3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
   3.7982993015321293`*^9}, {3.7982993319886303`*^9, 
   3.7982993375315027`*^9}, {3.798381293368841*^9, 3.798381307335966*^9}, {
   3.800151640384079*^9, 3.8001516705600233`*^9}, {3.800151718361833*^9, 
   3.800151733290556*^9}, {3.8001519018716373`*^9, 3.80015191358316*^9}, {
   3.800152776690023*^9, 3.80015278027146*^9}, {3.807153965982066*^9, 
   3.807154045341626*^9}, 3.811858454010077*^9, {3.811858534610783*^9, 
   3.811858553339839*^9}, {3.8118585864525633`*^9, 3.811858596851564*^9}, {
   3.81185866413485*^9, 3.8118586648555527`*^9}, {3.8131634740544453`*^9, 
   3.813163481836444*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[18]:=",ExpressionUUID->"48be45e0-8f31-49ec-ad71-3f8c227b46d9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1066, 606},
WindowMargins->{{Automatic, 35}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"efbbda82-a1a9-409b-ae19-e766780316ff"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 641, 18, 91, "Section",ExpressionUUID->"1b6facad-aa2e-4bfa-97d7-7c9b6c1b4913"],
Cell[CellGroupData[{
Cell[1224, 42, 467, 8, 52, "Section",ExpressionUUID->"0dae727c-31f4-4634-9f9d-48ed8cf20a8e"],
Cell[1694, 52, 223, 4, 70, "Subsection",ExpressionUUID->"687aa30e-abc4-40be-9472-58bdf64565ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1954, 61, 972, 23, 72, "Section",ExpressionUUID->"be2e625f-b3da-4796-a577-7615e8415eac"],
Cell[2929, 86, 809, 20, 51, "Text",ExpressionUUID->"a302c4e7-9dcd-401f-9bd2-cd793e254bc5"],
Cell[3741, 108, 14417, 198, 30, "Input",ExpressionUUID->"da943797-74c1-48d2-ba3c-f884ee085104"],
Cell[CellGroupData[{
Cell[18183, 310, 319, 5, 70, "Subsection",ExpressionUUID->"b7041c25-eb41-41e2-96ff-f94a780c320f"],
Cell[18505, 317, 19059, 404, 392, "Input",ExpressionUUID->"bb7d4b23-4e8b-4174-b1f5-72f80c4bcb83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37601, 726, 271, 4, 70, "Subsection",ExpressionUUID->"9ea47f8f-3eaf-448b-8358-6a9f53f2a528"],
Cell[37875, 732, 22010, 403, 501, "Input",ExpressionUUID->"e013c72d-7407-4974-8286-4851f44453ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59922, 1140, 407, 6, 70, "Subsection",ExpressionUUID->"415de06f-ecc4-4e22-8d29-991f3da6776f"],
Cell[60332, 1148, 1833, 28, 74, "Text",ExpressionUUID->"f0c7f8c8-5054-404d-9c49-df4996283a9b"],
Cell[CellGroupData[{
Cell[62190, 1180, 587, 17, 30, "Input",ExpressionUUID->"4ae3abf5-322f-4af2-b35c-039a74c0eb2d"],
Cell[62780, 1199, 30789, 971, 1984, "Output",ExpressionUUID->"4ebb1fdd-4b5f-4329-84e8-90fcb023a862"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93618, 2176, 857, 12, 70, "Subsection",ExpressionUUID->"c56591c5-1e09-4fb6-8b85-bf160ecfec69"],
Cell[94478, 2190, 2064, 34, 97, "Text",ExpressionUUID->"9819d934-b5cb-46fe-a8e7-bb8b2c5805fc"],
Cell[CellGroupData[{
Cell[96567, 2228, 1887, 37, 30, "Input",ExpressionUUID->"8ded1b40-608f-425f-9be1-96a3f553d70e"],
Cell[98457, 2267, 12952, 286, 400, "Output",ExpressionUUID->"05c26c29-fc19-46d8-bf62-2fa74f781c11"]
}, Open  ]],
Cell[111424, 2556, 1787, 27, 74, "Text",ExpressionUUID->"18ef2dfd-9c49-4f36-aef1-35cee29193e3"],
Cell[113214, 2585, 1009, 15, 30, "Input",ExpressionUUID->"d446968a-d930-4afe-b4e4-15a1c86df05a"],
Cell[CellGroupData[{
Cell[114248, 2604, 3438, 66, 142, "Input",ExpressionUUID->"102bab82-dae2-4cf6-aa16-e024920133b4"],
Cell[117689, 2672, 95420, 1701, 282, 62127, 1161, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"5061a4d5-ae0c-4f9e-87ab-eb73e8ebebc2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213158, 4379, 1596, 28, 97, "Subsection",ExpressionUUID->"5c845ce7-fea9-4c04-8b7b-550e54985c31"],
Cell[214757, 4409, 1174, 17, 51, "Text",ExpressionUUID->"1a9e6e0f-7694-4f49-9c2e-ff561bd65c2b"],
Cell[215934, 4428, 7505, 168, 635, "Input",ExpressionUUID->"48be45e0-8f31-49ec-ad71-3f8c227b46d9"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    259493,       4821]
NotebookOptionsPosition[    255814,       4760]
NotebookOutlinePosition[    256206,       4776]
CellTagsIndexPosition[    256163,       4773]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Differential recurrences for the distribution of the trace of the \
\[Beta]-Jacobi ensemble", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
  3.8118521040669928`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"b9188e78-d106-4390-8fbe-c7dbe34d61ae"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of probability \
density function of the trace",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.811852124595685*^9, 3.811852154866791*^9}, {
   3.811947527912284*^9, 3.8119475280551653`*^9}, {3.812003399160727*^9, 
   3.81200339963258*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f7e1649a-4198-48cb-b4fd-0405148c1f29"],

Cell["Parameters:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"57506ce4-9fcf-4d5a-acaa-641aca5aa543"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"a", ">", 
     RowBox[{"-", "1"}]}], ",", "b", ",", 
    RowBox[{"\[Beta]", " ", "\[Element]", 
     SubscriptBox["\[DoubleStruckCapitalZ]", 
      RowBox[{"\[GreaterEqual]", "0", " "}]]}]}], TraditionalForm]],
  ExpressionUUID->"670646c7-70d5-4cba-9387-60e23d3113df"],
 " with ",
 StyleBox[" b = ",
  FontSlant->"Italic"],
 "\[Beta] ",
 StyleBox["= 0",
  FontSlant->"Italic"],
 " case excluded."
}], "Section",
 CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}, 3.800153727498787*^9, {3.812003831551626*^9, 
   3.8120038367073812`*^9}, {3.812003919065297*^9, 3.8120039190653343`*^9}, {
   3.812029776519516*^9, 3.812029802939787*^9}, {3.8120786156070127`*^9, 
   3.812078739855541*^9}, {3.813161359135727*^9, 3.8131613689345913`*^9}, {
   3.813199756782105*^9, 3.813199757773028*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"8ced8ed4-b582-4298-8c27-26125486160e"],

Cell[TextData[{
 "The parameter ",
 StyleBox["a ",
  FontSlant->"Italic"],
 "can be non-integer (> - 1), while b and \[Beta] are non-negative integers \
such that they are not zero simultaneously. The code works by truncating the \
power series to Lmax number of terms and using the analytical continuation \
idea discussed around Eq. (3.56). "
}], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.811852209375983*^9, 3.811852309243881*^9}, {3.811853150942074*^9, 
   3.811853167702702*^9}, {3.811947688312442*^9, 3.811947716155177*^9}, {
   3.811947753767671*^9, 3.811947791608898*^9}, {3.81195076539266*^9, 
   3.8119507770081*^9}, 3.81200293474513*^9, {3.812003092339737*^9, 
   3.812003102443388*^9}, {3.812003208047616*^9, 3.812003210364745*^9}, {
   3.812003261258087*^9, 3.812003293858053*^9}, {3.812003775555398*^9, 
   3.8120037893127327`*^9}, {3.812029814508009*^9, 3.8120298268580112`*^9}, {
   3.8120810885263968`*^9, 3.812081092589982*^9}, {3.813208365166255*^9, 
   3.813208534254519*^9}, {3.8132118878281517`*^9, 3.813211889642272*^9}, {
   3.813211939722191*^9, 3.813211959866246*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"94cb3b0f-a5ba-4f99-836d-00376fe36e4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "3"}], ";", 
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}]}], ";", 
  RowBox[{"b", "=", "0"}], ";", 
  RowBox[{"\[Beta]", "=", "1"}], ";", 
  RowBox[{"Lmax", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152283208232*^9, 3.807152293029282*^9}, {
   3.807152334336585*^9, 3.8071523522716417`*^9}, {3.8071524380841627`*^9, 
   3.8071525001805267`*^9}, {3.807152584477377*^9, 3.8071525864182053`*^9}, {
   3.807152656282997*^9, 3.807152685720231*^9}, {3.8071528136330214`*^9, 
   3.807152813815106*^9}, {3.807152853908052*^9, 3.807152856665361*^9}, {
   3.807152908151929*^9, 3.8071529084128847`*^9}, {3.8071530951331882`*^9, 
   3.8071531008109818`*^9}, {3.807153189937248*^9, 3.807153219703391*^9}, {
   3.8071532803218927`*^9, 3.807153296937892*^9}, {3.807153364426187*^9, 
   3.8071533647114677`*^9}, {3.8071534349108257`*^9, 3.807153447509008*^9}, {
   3.80715373120793*^9, 3.80715374071994*^9}, {3.807154194288898*^9, 
   3.8071541947817917`*^9}, {3.807154240337425*^9, 3.807154242347735*^9}, {
   3.807154317161543*^9, 3.807154317543542*^9}, {3.8071560665251617`*^9, 
   3.8071560668339357`*^9}, {3.807156226598915*^9, 3.807156227395982*^9}, {
   3.807156372483515*^9, 3.807156384450487*^9}, {3.807156457197806*^9, 
   3.807156464580318*^9}, {3.807156576449834*^9, 3.807156576814645*^9}, {
   3.8071567421043167`*^9, 3.8071567422842913`*^9}, {3.807160891527891*^9, 
   3.8071608969005127`*^9}, {3.807161513899625*^9, 3.807161520323234*^9}, {
   3.807161578051609*^9, 3.8071615783368683`*^9}, {3.807165830710758*^9, 
   3.807165839849207*^9}, {3.807171096107678*^9, 3.807171147076787*^9}, 
   3.80717345933731*^9, {3.807261085471439*^9, 3.807261104933927*^9}, {
   3.807352411960973*^9, 3.807352464842018*^9}, {3.807352519866601*^9, 
   3.80735252004725*^9}, {3.8090811041305313`*^9, 3.8090811048442917`*^9}, {
   3.8090811373436747`*^9, 3.8090811375387897`*^9}, {3.809081171627318*^9, 
   3.8090811719930573`*^9}, {3.809081218827084*^9, 3.809081230047985*^9}, {
   3.8094919223569183`*^9, 3.809491949447094*^9}, {3.80949205350703*^9, 
   3.809492053667941*^9}, {3.8094921053318653`*^9, 3.809492106283339*^9}, {
   3.809492785920699*^9, 3.809492834193461*^9}, {3.80949287502334*^9, 
   3.809492875261096*^9}, {3.80949292307927*^9, 3.809492924252722*^9}, {
   3.809492977878347*^9, 3.80949297856632*^9}, {3.8094930386554737`*^9, 
   3.809493043102233*^9}, {3.8094948322217903`*^9, 3.809494832475135*^9}, {
   3.8094948864486227`*^9, 3.809494886742715*^9}, {3.8094949207484837`*^9, 
   3.8094949706938047`*^9}, {3.809495125451823*^9, 3.809495127682624*^9}, {
   3.809495168913299*^9, 3.809495194402907*^9}, {3.809495241028412*^9, 
   3.8094952412177134`*^9}, {3.809531594321859*^9, 3.809531675178669*^9}, 
   3.809531708219371*^9, {3.8095317719461737`*^9, 3.809531803755706*^9}, 
   3.809531835043645*^9, {3.809531895012323*^9, 3.809531969978415*^9}, {
   3.80953213697015*^9, 3.809532139619755*^9}, 3.809532174417688*^9, {
   3.809532215988194*^9, 3.809532216365593*^9}, {3.8095325016733837`*^9, 
   3.80953256309661*^9}, {3.809532736242692*^9, 3.8095328127976847`*^9}, {
   3.8118337854820004`*^9, 3.8118337861208963`*^9}, {3.811833828017827*^9, 
   3.811833848073316*^9}, {3.811834824692873*^9, 3.811834842742197*^9}, {
   3.811850864189843*^9, 3.811850995144226*^9}, {3.81185116870354*^9, 
   3.811851169323567*^9}, {3.811851239160046*^9, 3.81185124252606*^9}, {
   3.8118513500424423`*^9, 3.811851424729574*^9}, {3.811851462603129*^9, 
   3.811851463008832*^9}, {3.811851494346229*^9, 3.811851503081625*^9}, {
   3.811851974606326*^9, 3.8118519747954607`*^9}, {3.811852026774078*^9, 
   3.81185202703439*^9}, 3.811852323731497*^9, {3.811852384234688*^9, 
   3.81185239013235*^9}, 3.811852508025799*^9, {3.8118525496836767`*^9, 
   3.811852578418755*^9}, {3.8118526269387817`*^9, 3.811852627237186*^9}, {
   3.811852661083235*^9, 3.811852670091124*^9}, 3.811853173086429*^9, {
   3.8118532210265923`*^9, 3.811853221281726*^9}, {3.811853657530676*^9, 
   3.8118536610092287`*^9}, {3.811853713850976*^9, 3.8118537606718397`*^9}, {
   3.811854252579131*^9, 3.811854253017775*^9}, {3.81185680873906*^9, 
   3.811856809132143*^9}, {3.8118569903304787`*^9, 3.811856990745529*^9}, {
   3.81185704376663*^9, 3.811857044179984*^9}, {3.811857103326445*^9, 
   3.811857103380044*^9}, {3.811858614380081*^9, 3.811858642332304*^9}, {
   3.811858765036065*^9, 3.81185876613807*^9}, {3.8118588218387117`*^9, 
   3.8118588221283703`*^9}, {3.811858862780489*^9, 3.811858865659123*^9}, {
   3.811858898672316*^9, 3.811858900638707*^9}, {3.811858937500442*^9, 
   3.8118589378036118`*^9}, {3.811858978572899*^9, 3.8118590097091217`*^9}, {
   3.8119511328371553`*^9, 3.811951133219514*^9}, {3.8119514792047377`*^9, 
   3.8119514823400087`*^9}, {3.811992107705749*^9, 3.811992132587102*^9}, {
   3.811992179727985*^9, 3.811992179998435*^9}, {3.8119922734687243`*^9, 
   3.811992288020422*^9}, {3.811992333335133*^9, 3.8119923454465523`*^9}, {
   3.811992535064937*^9, 3.811992583113942*^9}, {3.8119945712289753`*^9, 
   3.811994573069208*^9}, {3.811994737864685*^9, 3.811994741658552*^9}, {
   3.81199994375879*^9, 3.8119999456202583`*^9}, {3.812000446266406*^9, 
   3.812000446554058*^9}, {3.812001307510228*^9, 3.812001328461484*^9}, {
   3.812001379271309*^9, 3.81200140825702*^9}, {3.812002861598001*^9, 
   3.8120028966399097`*^9}, {3.812023279303673*^9, 3.8120232894541597`*^9}, {
   3.812023437056039*^9, 3.8120234451747637`*^9}, {3.812023722036459*^9, 
   3.8120237273879337`*^9}, {3.8120237940494423`*^9, 3.812023816697033*^9}, {
   3.812024389998324*^9, 3.812024394453022*^9}, {3.8120267388803988`*^9, 
   3.812026746983078*^9}, {3.81202683875229*^9, 3.812026838829342*^9}, {
   3.8120819444024887`*^9, 3.8120819445523357`*^9}, {3.812082001234879*^9, 
   3.8120820015847*^9}, {3.813161052893634*^9, 3.813161077458737*^9}, {
   3.8131611945161247`*^9, 3.813161194860026*^9}, {3.813161421691025*^9, 
   3.8131614220729103`*^9}, {3.813161710797393*^9, 3.813161721692317*^9}, {
   3.8131617917713823`*^9, 3.813161791881494*^9}, {3.813162356713663*^9, 
   3.813162357344964*^9}, {3.8131629790161123`*^9, 3.813162979335904*^9}, {
   3.8131631588186007`*^9, 3.81316318466505*^9}, {3.813164091001281*^9, 
   3.813164100976521*^9}, {3.81316441602966*^9, 3.8131644166421556`*^9}, {
   3.813164495687313*^9, 3.813164511592835*^9}, {3.813164813450048*^9, 
   3.813164813832344*^9}, {3.813165821557096*^9, 3.813165828120994*^9}, {
   3.813165867243227*^9, 3.8131658700822983`*^9}, {3.813165947432613*^9, 
   3.813165949983842*^9}, {3.813165998832547*^9, 3.813165999519043*^9}, {
   3.81316616974501*^9, 3.813166170070899*^9}, {3.81319778676527*^9, 
   3.8131977870026817`*^9}, {3.813197857508566*^9, 3.8131978614343777`*^9}, {
   3.8131979625427837`*^9, 3.8131979678754263`*^9}, {3.813198842295747*^9, 
   3.81319884242153*^9}, {3.813199102270564*^9, 3.813199102581712*^9}, {
   3.813199139576816*^9, 3.813199140303561*^9}, {3.813199234930275*^9, 
   3.8131992354158907`*^9}, {3.813199771986183*^9, 3.813199786267982*^9}, {
   3.813200616348672*^9, 3.813200619363614*^9}, {3.813201017649026*^9, 
   3.813201017967423*^9}, {3.813201146980504*^9, 3.813201147259034*^9}, {
   3.8132034138480453`*^9, 3.813203499305814*^9}, {3.813203566186635*^9, 
   3.813203589433473*^9}, {3.8132036958987293`*^9, 3.813203696216426*^9}, {
   3.813203743338427*^9, 3.813203743448614*^9}, {3.81320381016317*^9, 
   3.813203816609858*^9}, {3.813204428547056*^9, 3.8132044360824213`*^9}, {
   3.813204537575077*^9, 3.8132045386134663`*^9}, {3.813204574464272*^9, 
   3.81320457631831*^9}, {3.813204636560266*^9, 3.813204696787222*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c134741d-f7ab-42cd-ae14-5af0312754e2"],

Cell[CellGroupData[{

Cell["Auxiliaries :", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, {
   3.811852729546554*^9, 3.8118527598681297`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ec9f64b1-526c-4322-9226-b71b362dd421"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SN", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "1", "+", 
         RowBox[{"j", " ", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "b", "+", "2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "j", "-", "1"}], ")"}], 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", "/", "2"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WN", "[", 
    RowBox[{"n_", ",", "a_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "1", "+", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"j", "/", "2"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], "/", "2"}]}]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]", "/", "2"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]N", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "j_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "+", "1"}], ")"}], "j"}], "+", 
    RowBox[{
     FractionBox["\[Beta]", "2"], "j", 
     RowBox[{"(", 
      RowBox[{"j", "-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["\[Beta]", "2"], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j", "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KN", "[", 
    RowBox[{"n_", ",", "a_", ",", "b_", ",", "j_", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"WN", "[", 
      RowBox[{"j", ",", "b", ",", "\[Beta]"}], "]"}], 
     RowBox[{"WN", "[", 
      RowBox[{
       RowBox[{"n", "-", "j"}], ",", "a", ",", "\[Beta]"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Eta]N", "[", 
      RowBox[{"n", ",", "a", ",", "b", ",", "j", ",", "\[Beta]"}], "]"}], 
     "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cp", "[", "p_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"SN", "[", 
      RowBox[{"n", ",", "a", ",", "b", ",", "\[Beta]"}], "]"}]], 
    RowBox[{"Binomial", "[", 
     RowBox[{"n", ",", "p"}], "]"}], 
    RowBox[{"KN", "[", 
     RowBox[{"n", ",", "a", ",", "b", ",", "p", ",", "\[Beta]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "j_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "==", "0"}], "&&", 
      RowBox[{"j", "\[Equal]", "n"}]}], ",", "un", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "j"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]", " ", 
          RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       SuperscriptBox["j", "2"]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}]}]}], ")"}], "j"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "j"}], "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"2", "j"}]}], ")"}]}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"j", "-", "n"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j", "-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        RowBox[{"n", "/", "2"}]}], "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "j"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{"X", ":=", 
  RowBox[{
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"v", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "+", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"u", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "+", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"w", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", ":=", 
   RowBox[{"-", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"n", "-", "j"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]p", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"p", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "+", 
    "\[CapitalLambda]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", "p_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{"b", "+", "1"}], ")"}]}], "+", 
     RowBox[{"\[Beta]", " ", "p", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152877515274*^9, 3.80715289842852*^9}, {
   3.807153780128913*^9, 3.807153780419991*^9}, {3.807156450950556*^9, 
   3.807156460603856*^9}, {3.807156500598233*^9, 3.807156501916627*^9}, {
   3.8118624184345207`*^9, 3.811862426561985*^9}, {3.8118624581749887`*^9, 
   3.811862637353939*^9}, {3.811862688594573*^9, 3.8118627056459637`*^9}, {
   3.811862791623199*^9, 3.8118628233265038`*^9}, {3.811862867626602*^9, 
   3.811862868118886*^9}, {3.811862924768023*^9, 3.811862944454439*^9}, {
   3.811863902516612*^9, 3.811863923558456*^9}, {3.8118657966416616`*^9, 
   3.811865796992011*^9}, {3.811866244070827*^9, 3.811866245414586*^9}, {
   3.811866615140798*^9, 3.8118667041617613`*^9}, 3.811866741666045*^9, {
   3.811866802745685*^9, 3.8118668030728807`*^9}, {3.811866872474345*^9, 
   3.8118668731217613`*^9}, {3.811866915330908*^9, 3.8118669235452433`*^9}, {
   3.81186695354567*^9, 3.811866954214766*^9}, {3.811867033668502*^9, 
   3.8118670356986713`*^9}, {3.811867367708798*^9, 3.81186739023586*^9}, {
   3.811867445881156*^9, 3.811867446575541*^9}, {3.811867490154582*^9, 
   3.81186749128935*^9}, {3.811938186282089*^9, 3.811938237171246*^9}, 
   3.8119382829136667`*^9, {3.811938330919505*^9, 3.811938331309698*^9}, {
   3.811938651068059*^9, 3.8119386585159063`*^9}, {3.811938848901013*^9, 
   3.8119388493009787`*^9}, {3.811941867398881*^9, 3.811941867973316*^9}, {
   3.8119419483165607`*^9, 3.8119419486188517`*^9}, {3.811941984631742*^9, 
   3.811941984869657*^9}, {3.8119420940186453`*^9, 3.811942114610385*^9}, {
   3.811942903912106*^9, 3.811942977396084*^9}, 3.811943009048464*^9, 
   3.8119462984089947`*^9, {3.812000746223751*^9, 3.8120007483436413`*^9}, {
   3.812000809090721*^9, 3.81200099073018*^9}, {3.812001029555831*^9, 
   3.81200103121838*^9}, {3.812001691805933*^9, 3.812001704155961*^9}, {
   3.81200302258589*^9, 3.812003074597142*^9}, {3.812079752995316*^9, 
   3.812079773995708*^9}, 3.812082731937682*^9, {3.8124870555157967`*^9, 
   3.8124870560210943`*^9}, 3.813199805494976*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"cf4161bb-c54c-4934-9c6a-0fc0ed45c446"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion scheme:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"24306d40-aa50-44dd-b16a-6f6b979f9db4"],

Cell["\<\
With respect to the quantity hx used below, this is regarded as the case k=0, \
thus the extra index 0. The quantity hx gives the coefficients in the power \
series about the singular point t = p.\
\>", "Text",
 CellChangeTimes->{{3.812428925601512*^9, 3.812428951262734*^9}, 
   3.812429027224256*^9, {3.812429066825053*^9, 3.812429097852996*^9}, {
   3.812429201917984*^9, 3.812429292313797*^9}, {3.81242932734719*^9, 
   3.8124293676680193`*^9}, {3.812429661424048*^9, 3.812429671076392*^9}, {
   3.812429849483739*^9, 3.812429850383052*^9}, {3.812479974447694*^9, 
   3.812480093039207*^9}, {3.81248022360155*^9, 3.812480249860771*^9}, {
   3.812480283094652*^9, 3.8124802845233173`*^9}, {3.813199881625063*^9, 
   3.8131998963751793`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"bf742cd0-01bc-4d56-8869-7dbae3b2e5e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "0"}], ",", 
      RowBox[{
       StyleBox["p",
        Background->RGBColor[0.88, 1, 0.88]], 
       StyleBox["\[LessEqual]",
        Background->RGBColor[0.88, 1, 0.88]], " ", 
       RowBox[{"n", "-", "1"}]}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"{", 
       StyleBox["\n",
        Background->RGBColor[0.88, 1, 0.88]], 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"0", ",", "p"}], "]"}], ":=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"j", ",", 
              RowBox[{"n", "-", "p"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"hx", "[", 
          RowBox[{"0", ",", "p", ",", "0"}], "]"}], "=", 
         RowBox[{"g", "[", 
          RowBox[{"0", ",", "p"}], "]"}]}], ";", "\n", 
        RowBox[{"g0", "=", 
         RowBox[{"g", "[", 
          RowBox[{"0", ",", "p"}], "]"}]}], ";", 
        StyleBox["\[IndentingNewLine]",
         Background->RGBColor[0.88, 1, 0.88]], 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"l", "=", "1"}], ",", 
          RowBox[{"l", "\[LessEqual]", " ", "Lmax"}], ",", 
          RowBox[{"l", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"gr", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"X", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"n", "-", "p"}], "]"}], "+", "l", "-", "1"}], 
                  ")"}], 
                 RowBox[{"IdentityMatrix", "[", 
                  RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], ".", "g0"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"s", "=", "0"}], ",", 
              RowBox[{"s", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"s", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"s", "\[NotEqual]", 
                   RowBox[{"n", "-", "p"}]}], ",", 
                  RowBox[{
                   RowBox[{"gl", "[", "s", "]"}], "=", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"n", "-", "p"}], "]"}], "+", "l"}], ")"}], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalLambda]p", "[", "p", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"s", "+", "1"}], ",", 
                    RowBox[{"s", "+", "1"}]}], "]"}], "]"}], ")"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"gr", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"s", "+", "1"}], ",", "1"}], "]"}], "]"}]}]}]}], 
                 "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"gl", "[", 
              RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", 
            RowBox[{
             RowBox[{"gl", "[", 
              RowBox[{"n", "+", "1"}], "]"}], "=", "0"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"gl", "[", 
              RowBox[{"n", "-", "p"}], "]"}], "=", 
             RowBox[{
              SuperscriptBox["l", 
               RowBox[{"-", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"n", "-", "p"}], "]"}], 
                 RowBox[{"gl", "[", 
                  RowBox[{"n", "-", "p", "-", "1"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"w", "[", 
                  RowBox[{"n", "-", "p"}], "]"}], 
                 RowBox[{"gl", "[", 
                  RowBox[{"n", "-", "p", "+", "1"}], "]"}]}]}], ")"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"l", ",", "p"}], "]"}], "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"gl", "[", "r", "]"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"hx", "[", 
              RowBox[{"l", ",", "p", ",", "0"}], "]"}], "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"l", ",", "p"}], "]"}], "/.", 
                RowBox[{"un", "\[Rule]", "0"}]}], ")"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"g", "[", 
                    RowBox[{"l", ",", "p"}], "]"}], ",", "un"}], "]"}], "/.", 
                 
                 RowBox[{"un", "\[Rule]", "0"}]}], ")"}], "*", "un"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"g0", "=", 
             RowBox[{"hx", "[", 
              RowBox[{"l", ",", "p", ",", "0"}], "]"}]}], ";"}], 
           StyleBox["\[IndentingNewLine]",
            Background->RGBColor[0.88, 1, 0.88]], "}"}]}], "]"}]}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "l", ",", "s"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152877515274*^9, 3.80715289842852*^9}, {
   3.807153780128913*^9, 3.807153780419991*^9}, {3.807156450950556*^9, 
   3.807156460603856*^9}, {3.807156500598233*^9, 3.807156501916627*^9}, {
   3.8118624184345207`*^9, 3.811862426561985*^9}, {3.8118624581749887`*^9, 
   3.811862637353939*^9}, {3.811862688594573*^9, 3.8118627056459637`*^9}, {
   3.811862791623199*^9, 3.8118628233265038`*^9}, {3.811862867626602*^9, 
   3.811862868118886*^9}, {3.811862924768023*^9, 3.811862944454439*^9}, {
   3.811863902516612*^9, 3.811863923558456*^9}, {3.8118657966416616`*^9, 
   3.811865796992011*^9}, {3.811866244070827*^9, 3.811866245414586*^9}, {
   3.811866615140798*^9, 3.8118667041617613`*^9}, 3.811866741666045*^9, {
   3.811866802745685*^9, 3.8118668030728807`*^9}, {3.811866872474345*^9, 
   3.8118668731217613`*^9}, {3.811866915330908*^9, 3.8118669235452433`*^9}, {
   3.81186695354567*^9, 3.811866954214766*^9}, {3.811867033668502*^9, 
   3.8118670356986713`*^9}, {3.811867367708798*^9, 3.81186739023586*^9}, {
   3.811867445881156*^9, 3.811867446575541*^9}, {3.811867490154582*^9, 
   3.81186749128935*^9}, {3.811938186282089*^9, 3.811938237171246*^9}, 
   3.8119382829136667`*^9, {3.811938330919505*^9, 3.811938331309698*^9}, {
   3.811938651068059*^9, 3.8119386585159063`*^9}, {3.811938848901013*^9, 
   3.8119388493009787`*^9}, {3.811941867398881*^9, 3.811941867973316*^9}, {
   3.8119419483165607`*^9, 3.8119419486188517`*^9}, {3.811941984631742*^9, 
   3.811941984869657*^9}, {3.8119420940186453`*^9, 3.811942114610385*^9}, {
   3.811942903912106*^9, 3.811942977396084*^9}, {3.811943009048464*^9, 
   3.811943024390353*^9}, {3.811943109164186*^9, 3.811943129348832*^9}, {
   3.811943368903235*^9, 3.811943390151906*^9}, {3.812000907632196*^9, 
   3.8120009088479767`*^9}, {3.8120017108848553`*^9, 3.812001711805073*^9}, {
   3.8120026386914997`*^9, 3.812002650499157*^9}, {3.81200277843957*^9, 
   3.8120027832286797`*^9}, 3.8120826873450336`*^9, {3.812082761390123*^9, 
   3.812082785774332*^9}, {3.812084819730254*^9, 3.812084835225337*^9}, {
   3.812233644485112*^9, 3.8122336839722757`*^9}, {3.812233716316592*^9, 
   3.812233723033504*^9}, {3.812234223958654*^9, 3.812234230612063*^9}, 
   3.812241765009964*^9, {3.8122418020553837`*^9, 3.812241812776512*^9}, {
   3.812241891709578*^9, 3.812241894993773*^9}, {3.812242013797431*^9, 
   3.812242043125634*^9}, {3.8122421814368896`*^9, 3.8122421907300034`*^9}, {
   3.812244336144471*^9, 3.8122443379437103`*^9}, {3.812244374596637*^9, 
   3.812244380357237*^9}, {3.812244457927907*^9, 3.8122444658369837`*^9}, {
   3.812244561700955*^9, 3.81224459506953*^9}, {3.812244695286621*^9, 
   3.8122447200370817`*^9}, {3.8122466365873413`*^9, 3.812246691678907*^9}, {
   3.812341122324336*^9, 3.812341166120297*^9}, {3.812343196397194*^9, 
   3.8123432002324247`*^9}, {3.812343915498189*^9, 3.812343916037846*^9}, {
   3.812344391080844*^9, 3.812344391552928*^9}, {3.812412171775668*^9, 
   3.812412179334572*^9}, {3.812412225528082*^9, 3.8124122412110577`*^9}, {
   3.812425965647415*^9, 3.812425973758411*^9}, {3.812426948751295*^9, 
   3.812427086026835*^9}, {3.8124274846132936`*^9, 3.812427503344255*^9}, {
   3.812427535902166*^9, 3.812427571778895*^9}, {3.812427808946637*^9, 
   3.812427832077444*^9}, {3.812428137851593*^9, 3.8124281517640676`*^9}, {
   3.812428225656412*^9, 3.81242823562332*^9}, {3.8124283783448*^9, 
   3.812428386601968*^9}, {3.8124284226159067`*^9, 3.812428453169757*^9}, {
   3.812430579638414*^9, 3.812430588795849*^9}, {3.812480096686781*^9, 
   3.812480110445628*^9}, {3.8124882608137293`*^9, 3.812488261341024*^9}, 
   3.8124882924378777`*^9, {3.812768431471876*^9, 3.812768433550459*^9}, {
   3.812768499107664*^9, 3.812768514362883*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e017af44-88a9-4eee-8f87-f5032abb94a5"],

Cell["\<\
We now form the (unnormalized) power series about the singular point t = p\
\>", "Text",
 CellChangeTimes->{{3.812428925601512*^9, 3.812428951262734*^9}, 
   3.812429027224256*^9, {3.812429066825053*^9, 3.812429097852996*^9}, {
   3.812429201917984*^9, 3.812429292313797*^9}, {3.81242932734719*^9, 
   3.8124293676680193`*^9}, {3.812429661424048*^9, 3.812429671076392*^9}, {
   3.812429849483739*^9, 3.812429850383052*^9}, {3.812479974447694*^9, 
   3.812480093039207*^9}, {3.812480176597167*^9, 3.8124802101912527`*^9}, {
   3.812480289170169*^9, 3.8124802997240143`*^9}, 3.8124838343673153`*^9, {
   3.8131999850651817`*^9, 3.813199988560728*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"03b3ced9-a5b6-4cb4-b750-3cfdc960086c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GN1", "[", 
   RowBox[{"p_", ",", "0", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"t", "-", "p"}], ")"}], 
    RowBox[{"v", "[", 
     RowBox[{"n", "-", "p"}], "]"}]], 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hx", "[", 
        RowBox[{
         RowBox[{"l", "-", "1"}], ",", "p", ",", "0"}], "]"}], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "p"}], ")"}], 
        RowBox[{"l", "-", "1"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "Lmax"}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152877515274*^9, 3.80715289842852*^9}, {
   3.807153780128913*^9, 3.807153780419991*^9}, {3.807156450950556*^9, 
   3.807156460603856*^9}, {3.807156500598233*^9, 3.807156501916627*^9}, {
   3.8118624184345207`*^9, 3.811862426561985*^9}, {3.8118624581749887`*^9, 
   3.811862637353939*^9}, {3.811862688594573*^9, 3.8118627056459637`*^9}, {
   3.811862791623199*^9, 3.8118628233265038`*^9}, {3.811862867626602*^9, 
   3.811862868118886*^9}, {3.811862924768023*^9, 3.811862944454439*^9}, {
   3.811863902516612*^9, 3.811863923558456*^9}, {3.8118657966416616`*^9, 
   3.811865796992011*^9}, {3.811866244070827*^9, 3.811866245414586*^9}, {
   3.811866615140798*^9, 3.8118667041617613`*^9}, 3.811866741666045*^9, {
   3.811866802745685*^9, 3.8118668030728807`*^9}, {3.811866872474345*^9, 
   3.8118668731217613`*^9}, {3.811866915330908*^9, 3.8118669235452433`*^9}, {
   3.81186695354567*^9, 3.811866954214766*^9}, {3.811867033668502*^9, 
   3.8118670356986713`*^9}, {3.811867367708798*^9, 3.81186739023586*^9}, {
   3.811867445881156*^9, 3.811867446575541*^9}, {3.811867490154582*^9, 
   3.81186749128935*^9}, {3.811938186282089*^9, 3.811938237171246*^9}, 
   3.8119382829136667`*^9, {3.811938330919505*^9, 3.811938331309698*^9}, {
   3.811938651068059*^9, 3.8119386585159063`*^9}, {3.811938848901013*^9, 
   3.8119388493009787`*^9}, {3.811941867398881*^9, 3.811941867973316*^9}, {
   3.8119419483165607`*^9, 3.8119419486188517`*^9}, {3.811941984631742*^9, 
   3.811941984869657*^9}, {3.8119420940186453`*^9, 3.811942114610385*^9}, {
   3.811942903912106*^9, 3.811942977396084*^9}, {3.811943009048464*^9, 
   3.811943024390353*^9}, {3.811943109164186*^9, 3.811943129348832*^9}, {
   3.811943368903235*^9, 3.811943390151906*^9}, {3.812000907632196*^9, 
   3.8120009088479767`*^9}, {3.8120017108848553`*^9, 3.812001711805073*^9}, {
   3.8120026386914997`*^9, 3.812002650499157*^9}, {3.81200277843957*^9, 
   3.8120027832286797`*^9}, 3.8120826873450336`*^9, {3.812082761390123*^9, 
   3.812082785774332*^9}, {3.812084819730254*^9, 3.812084835225337*^9}, {
   3.812233644485112*^9, 3.8122336839722757`*^9}, {3.812233716316592*^9, 
   3.812233723033504*^9}, {3.812234223958654*^9, 3.812234230612063*^9}, 
   3.812241765009964*^9, {3.8122418020553837`*^9, 3.812241812776512*^9}, {
   3.812241891709578*^9, 3.812241894993773*^9}, {3.812242013797431*^9, 
   3.812242043125634*^9}, {3.8122421814368896`*^9, 3.8122421907300034`*^9}, {
   3.812244336144471*^9, 3.8122443379437103`*^9}, {3.812244374596637*^9, 
   3.812244380357237*^9}, {3.812244457927907*^9, 3.8122444658369837`*^9}, {
   3.812244561700955*^9, 3.81224459506953*^9}, {3.812244695286621*^9, 
   3.8122447200370817`*^9}, {3.8122466365873413`*^9, 3.812246691678907*^9}, {
   3.812341122324336*^9, 3.812341166120297*^9}, {3.812343196397194*^9, 
   3.8123432002324247`*^9}, {3.812343915498189*^9, 3.812343916037846*^9}, {
   3.812344391080844*^9, 3.812344391552928*^9}, {3.812412171775668*^9, 
   3.812412179334572*^9}, {3.812412225528082*^9, 3.8124122412110577`*^9}, {
   3.812425965647415*^9, 3.812425973758411*^9}, {3.812426948751295*^9, 
   3.812427086026835*^9}, {3.8124274846132936`*^9, 3.812427503344255*^9}, {
   3.812427535902166*^9, 3.812427571778895*^9}, {3.812427808946637*^9, 
   3.812427832077444*^9}, {3.812428137851593*^9, 3.8124281517640676`*^9}, {
   3.812428225656412*^9, 3.81242823562332*^9}, {3.8124283783448*^9, 
   3.812428386601968*^9}, {3.8124284226159067`*^9, 3.812428453169757*^9}, {
   3.812430579638414*^9, 3.8124306132415533`*^9}, {3.812430652223781*^9, 
   3.812430656228505*^9}, {3.8124331939502*^9, 3.812433194805355*^9}, {
   3.8124881627887278`*^9, 3.812488163249016*^9}, 3.812488398796918*^9, {
   3.812768608732885*^9, 3.812768610605618*^9}, 3.813201154852879*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"a5572b6a-f806-4b2c-8f5c-3685ffbfa39e"],

Cell[TextData[{
 "For \[OpenCurlyQuote]",
 StyleBox["a\[CloseCurlyQuote]",
  FontSlant->"Italic"],
 " not an integer, compute (unnormalized) power series at ordinary points, \
p+1/2, p+3/2, ..., n-1/2.  There are a total of n-p such ordinary points. We \
do this for p\[GreaterEqual]1 only, since p=0 is exact."
}], "Text",
 CellChangeTimes->{{3.812428925601512*^9, 3.812428951262734*^9}, 
   3.812429027224256*^9, {3.812429066825053*^9, 3.812429097852996*^9}, {
   3.812429201917984*^9, 3.812429292313797*^9}, {3.81242932734719*^9, 
   3.8124293676680193`*^9}, {3.812429661424048*^9, 3.812429671076392*^9}, {
   3.812429849483739*^9, 3.812429850383052*^9}, {3.812480334408907*^9, 
   3.812480353320098*^9}, {3.812481872748912*^9, 3.812481881805043*^9}, {
   3.812503445912773*^9, 3.812503457128911*^9}, {3.812503510287133*^9, 
   3.812503533563632*^9}, {3.813200026470481*^9, 3.813200064369348*^9}, {
   3.813200252637418*^9, 3.8132002622684717`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3c82c79e-2f7d-42dd-8342-f5f42e50060a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "1"}], ",", 
      RowBox[{
       StyleBox["p",
        Background->RGBColor[0.88, 1, 0.88]], 
       StyleBox["\[LessEqual]",
        Background->RGBColor[0.88, 1, 0.88]], " ", 
       RowBox[{"n", "-", "1"}]}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"{", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", " ", "\[LessEqual]", " ", 
          RowBox[{"n", "-", "p"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s0", "=", 
             RowBox[{"p", "+", "k", "-", 
              RowBox[{"1", "/", "2"}]}]}], ";", 
            RowBox[{"gx0", "=", 
             RowBox[{"GN1", "[", 
              RowBox[{"p", ",", 
               RowBox[{"k", "-", "1"}], ",", "s0"}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"hx", "[", 
              RowBox[{"0", ",", "p", ",", "k"}], "]"}], "=", 
             RowBox[{"GN1", "[", 
              RowBox[{"p", ",", 
               RowBox[{"k", "-", "1"}], ",", "s0"}], "]"}]}], ";", 
            StyleBox["\[IndentingNewLine]",
             Background->RGBColor[0.88, 1, 0.88]], 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"l", "=", "0"}], ",", 
              RowBox[{"l", "\[LessEqual]", " ", "Lmax"}], ",", 
              RowBox[{"l", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"hx", "[", 
                  RowBox[{
                   RowBox[{"l", "+", "1"}], ",", "p", ",", "k"}], "]"}], "=", 
                 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"l", "+", "1"}], ")"}], 
                   RowBox[{"-", "1"}]], 
                  RowBox[{
                   RowBox[{"Inverse", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalLambda]p", "[", "p", "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s0", "-", "p"}], ")"}], 
                    RowBox[{"IdentityMatrix", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "]"}], ".", 
                   RowBox[{"(", 
                    RowBox[{"X", "-", 
                    RowBox[{"l", "*", 
                    RowBox[{"IdentityMatrix", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], ".", 
                   "gx0"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"hx", "[", 
                  RowBox[{
                   RowBox[{"l", "+", "1"}], ",", "p", ",", "k"}], "]"}], "=", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"hx", "[", 
                    RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "p", ",", "k"}], "]"}], "/.", 
                    RowBox[{"un", "\[Rule]", "0"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"hx", "[", 
                    RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "p", ",", "k"}], "]"}], ",",
                     "un"}], "]"}], "/.", 
                    RowBox[{"un", "\[Rule]", "0"}]}], ")"}], "*", "un"}]}]}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"gx0", "=", 
                 RowBox[{"Simplify", "[", 
                  RowBox[{"hx", "[", 
                   RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "p", ",", "k"}], "]"}], 
                  "]"}]}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"GN1", "[", 
              RowBox[{"p", ",", "k", ",", "t_"}], "]"}], "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"hx", "[", 
                 RowBox[{
                  RowBox[{"l", "-", "1"}], ",", "p", ",", "k"}], "]"}], "*", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"t", "-", "p", "-", "k", "+", 
                   RowBox[{"1", "/", "2"}]}], ")"}], 
                 RowBox[{"l", "-", "1"}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "Lmax"}], "}"}]}], "]"}]}]}], 
           "\[IndentingNewLine]", "}"}], ";"}]}], 
        StyleBox["\[IndentingNewLine]",
         Background->RGBColor[0.88, 1, 0.88]], "]"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "k", ",", "l"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.806385276301777*^9, 3.8063852766929207`*^9}, {
   3.806385614094843*^9, 3.8063856389331913`*^9}, {3.806391112533856*^9, 
   3.806391112634523*^9}, {3.80639135255831*^9, 3.8063913710147257`*^9}, {
   3.806396539099976*^9, 3.806396539241116*^9}, {3.806396820795437*^9, 
   3.806396820929411*^9}, {3.8064116692347107`*^9, 3.806411669431944*^9}, {
   3.8064117125145493`*^9, 3.8064117125524683`*^9}, {3.806412649670718*^9, 
   3.8064126500056953`*^9}, {3.806673308056484*^9, 3.8066733090927*^9}, {
   3.8066752232090816`*^9, 3.806675226598837*^9}, {3.806771129686842*^9, 
   3.806771131116061*^9}, {3.806771280314763*^9, 3.806771280565819*^9}, {
   3.8068504704191637`*^9, 3.806850470600334*^9}, {3.806850620604931*^9, 
   3.8068506209518137`*^9}, {3.8068506686582937`*^9, 3.806850668977083*^9}, {
   3.8068522991752853`*^9, 3.80685229957358*^9}, {3.806852372079895*^9, 
   3.8068524023498983`*^9}, {3.806852568089797*^9, 3.8068525682809134`*^9}, {
   3.806852710318615*^9, 3.806852740063982*^9}, 3.806853421809359*^9, {
   3.8068536325624933`*^9, 3.806853634315778*^9}, {3.806853759880672*^9, 
   3.8068537836684237`*^9}, {3.8068538180788383`*^9, 
   3.8068538190858192`*^9}, {3.806857100014544*^9, 3.8068571004430428`*^9}, {
   3.806857568515609*^9, 3.806857569114108*^9}, {3.806895845535862*^9, 
   3.806895846621257*^9}, {3.8068974745483437`*^9, 3.80689751072043*^9}, {
   3.806897555925035*^9, 3.806897556338564*^9}, {3.806897638926024*^9, 
   3.8068976401275578`*^9}, {3.806899912284071*^9, 3.8068999127459097`*^9}, {
   3.8069381713586493`*^9, 3.806938171924798*^9}, {3.806939017401066*^9, 
   3.806939044896761*^9}, {3.806941669656742*^9, 3.806941678699073*^9}, {
   3.806941768959136*^9, 3.8069418128066072`*^9}, {3.806942485648801*^9, 
   3.8069424861499023`*^9}, {3.80694310927032*^9, 3.806943109475046*^9}, {
   3.8069432674487677`*^9, 3.806943268591159*^9}, {3.806969340964121*^9, 
   3.806969341642188*^9}, {3.806969451580518*^9, 3.8069694520420437`*^9}, {
   3.8069694990734053`*^9, 3.806969517847958*^9}, {3.806969602723284*^9, 
   3.806969609369545*^9}, {3.8069819635848007`*^9, 3.806981963966316*^9}, {
   3.8069832838647757`*^9, 3.806983287238562*^9}, {3.806983335518238*^9, 
   3.80698333863148*^9}, {3.806983763511454*^9, 3.8069837637330923`*^9}, {
   3.8069842101482573`*^9, 3.806984236715322*^9}, {3.806984311895729*^9, 
   3.806984364183763*^9}, {3.806984509227408*^9, 3.80698451131365*^9}, {
   3.806984663800704*^9, 3.806984664443942*^9}, {3.806984750037949*^9, 
   3.806984752125228*^9}, {3.806984891844037*^9, 3.806984892305513*^9}, {
   3.8069850345572166`*^9, 3.8069850350607*^9}, {3.806985689099225*^9, 
   3.806985691368593*^9}, {3.806986290215304*^9, 3.8069862905809727`*^9}, {
   3.806986543764336*^9, 3.806986545698389*^9}, {3.806986623934214*^9, 
   3.806986631701288*^9}, {3.8069866852195053`*^9, 3.806986713707931*^9}, {
   3.807008498988513*^9, 3.807008499640114*^9}, {3.807008590172319*^9, 
   3.8070086123725967`*^9}, {3.807008702798525*^9, 3.807008704012374*^9}, {
   3.807008865492206*^9, 3.807008880897135*^9}, 3.8070092328024263`*^9, {
   3.8070098030787287`*^9, 3.807009804308649*^9}, {3.807009860800221*^9, 
   3.807009861406475*^9}, 3.807009963279567*^9, {3.807010239852248*^9, 
   3.8070102400410957`*^9}, {3.80701032706358*^9, 3.807010353118924*^9}, {
   3.8070126012814827`*^9, 3.807012604749599*^9}, {3.8070127036196957`*^9, 
   3.8070127047946367`*^9}, {3.807012874558897*^9, 3.807012874805925*^9}, {
   3.807014123793097*^9, 3.8070141242225237`*^9}, {3.807014172102302*^9, 
   3.8070141724443493`*^9}, {3.8070261802512007`*^9, 3.807026180928913*^9}, {
   3.8070262210276213`*^9, 3.807026221353382*^9}, {3.807026272262714*^9, 
   3.807026273869013*^9}, {3.807026395409931*^9, 3.80702639646981*^9}, {
   3.807026658885973*^9, 3.8070266591714363`*^9}, {3.807026754682906*^9, 
   3.807026777991877*^9}, {3.807027527219323*^9, 3.807027527345335*^9}, {
   3.807027620272585*^9, 3.807027620885997*^9}, {3.807027665719775*^9, 
   3.807027665861494*^9}, {3.807027727491547*^9, 3.807027727937787*^9}, {
   3.8071010735364113`*^9, 3.807101075398164*^9}, {3.807101485203293*^9, 
   3.807101485504508*^9}, {3.807101567938839*^9, 3.807101568192498*^9}, {
   3.8071016327706347`*^9, 3.807101633080974*^9}, {3.807101698190051*^9, 
   3.807101698396161*^9}, {3.8071017796295223`*^9, 3.807101784739565*^9}, {
   3.8071043235332737`*^9, 3.807104324087522*^9}, {3.807104402773211*^9, 
   3.807104403355508*^9}, {3.807104554137436*^9, 3.807104554808099*^9}, {
   3.807104597365736*^9, 3.807104602907359*^9}, {3.807104811764636*^9, 
   3.807104811962071*^9}, {3.807104859651815*^9, 3.8071048598251877`*^9}, {
   3.807104905084606*^9, 3.8071049119547577`*^9}, {3.807104960946335*^9, 
   3.807104961105486*^9}, {3.807105003988639*^9, 3.8071050041905003`*^9}, {
   3.807105038259511*^9, 3.807105041809019*^9}, {3.807105093550664*^9, 
   3.807105093980803*^9}, {3.807105134988414*^9, 3.807105135258376*^9}, {
   3.807105346066433*^9, 3.8071053527038918`*^9}, 3.8071058842202883`*^9, {
   3.807105964526712*^9, 3.807106017663518*^9}, {3.807106053060948*^9, 
   3.8071060922589273`*^9}, {3.807106168123416*^9, 3.807106186569496*^9}, {
   3.80710622863617*^9, 3.807106242347081*^9}, {3.807106332445312*^9, 
   3.807106383380625*^9}, {3.807106420225425*^9, 3.807106429360136*^9}, {
   3.807107360398032*^9, 3.807107386596698*^9}, {3.807107571304123*^9, 
   3.807107571382434*^9}, {3.8071076231461153`*^9, 3.807107659040475*^9}, {
   3.8071078977458897`*^9, 3.807107935704648*^9}, {3.807108051072825*^9, 
   3.807108051454586*^9}, {3.807108108448917*^9, 3.807108109318264*^9}, {
   3.807108153797223*^9, 3.807108172527535*^9}, {3.8071082212123404`*^9, 
   3.807108226346586*^9}, {3.80710825973847*^9, 3.8071082600234547`*^9}, {
   3.8071083997929688`*^9, 3.807108444558535*^9}, {3.80710850545942*^9, 
   3.807108639400178*^9}, {3.8071125721995163`*^9, 3.807112572637439*^9}, {
   3.807112754315852*^9, 3.807112754713106*^9}, {3.807113563185946*^9, 
   3.807113565340767*^9}, {3.8071136728314533`*^9, 3.807113673055788*^9}, {
   3.807114707730448*^9, 3.807114797786478*^9}, {3.8071148570157433`*^9, 
   3.807114857328561*^9}, {3.807114936157852*^9, 3.807114936530644*^9}, {
   3.8071152667355137`*^9, 3.8071152787728767`*^9}, {3.807115338097395*^9, 
   3.807115371584661*^9}, {3.8071154069007807`*^9, 3.80711546902859*^9}, {
   3.807115530070395*^9, 3.807115530218767*^9}, {3.807115566111339*^9, 
   3.807115566300606*^9}, {3.8071157498329897`*^9, 3.8071157714159613`*^9}, {
   3.8071158144273777`*^9, 3.807116057281816*^9}, {3.807116098959586*^9, 
   3.8071161169573193`*^9}, {3.80711615366241*^9, 3.807116153866968*^9}, {
   3.8071163401080523`*^9, 3.8071163979898148`*^9}, {3.80711674220435*^9, 
   3.8071167424903173`*^9}, {3.807116847816086*^9, 3.807116895806205*^9}, {
   3.807117037507215*^9, 3.807117040024002*^9}, {3.807117079872891*^9, 
   3.807117108099847*^9}, {3.80711760805509*^9, 3.807117608291445*^9}, {
   3.807117907549708*^9, 3.807117908138413*^9}, {3.807117952613106*^9, 
   3.8071179696410723`*^9}, {3.8071180546806726`*^9, 3.807118054847783*^9}, {
   3.807118129122593*^9, 3.8071181294629917`*^9}, {3.807118179707142*^9, 
   3.807118180127919*^9}, {3.807118343787046*^9, 3.807118345079962*^9}, {
   3.807149750628932*^9, 3.807149752852296*^9}, {3.807152132796549*^9, 
   3.80715213302569*^9}, {3.807152877515274*^9, 3.80715289842852*^9}, {
   3.807153780128913*^9, 3.807153780419991*^9}, {3.807156450950556*^9, 
   3.807156460603856*^9}, {3.807156500598233*^9, 3.807156501916627*^9}, {
   3.8118624184345207`*^9, 3.811862426561985*^9}, {3.8118624581749887`*^9, 
   3.811862637353939*^9}, {3.811862688594573*^9, 3.8118627056459637`*^9}, {
   3.811862791623199*^9, 3.8118628233265038`*^9}, {3.811862867626602*^9, 
   3.811862868118886*^9}, {3.811862924768023*^9, 3.811862944454439*^9}, {
   3.811863902516612*^9, 3.811863923558456*^9}, {3.8118657966416616`*^9, 
   3.811865796992011*^9}, {3.811866244070827*^9, 3.811866245414586*^9}, {
   3.811866615140798*^9, 3.8118667041617613`*^9}, 3.811866741666045*^9, {
   3.811866802745685*^9, 3.8118668030728807`*^9}, {3.811866872474345*^9, 
   3.8118668731217613`*^9}, {3.811866915330908*^9, 3.8118669235452433`*^9}, {
   3.81186695354567*^9, 3.811866954214766*^9}, {3.811867033668502*^9, 
   3.8118670356986713`*^9}, {3.811867367708798*^9, 3.81186739023586*^9}, {
   3.811867445881156*^9, 3.811867446575541*^9}, {3.811867490154582*^9, 
   3.81186749128935*^9}, {3.811938186282089*^9, 3.811938237171246*^9}, 
   3.8119382829136667`*^9, {3.811938330919505*^9, 3.811938331309698*^9}, {
   3.811938651068059*^9, 3.8119386585159063`*^9}, {3.811938848901013*^9, 
   3.8119388493009787`*^9}, {3.811941867398881*^9, 3.811941867973316*^9}, {
   3.8119419483165607`*^9, 3.8119419486188517`*^9}, {3.811941984631742*^9, 
   3.811941984869657*^9}, {3.8119420940186453`*^9, 3.811942114610385*^9}, {
   3.811942903912106*^9, 3.811942977396084*^9}, {3.811943009048464*^9, 
   3.811943024390353*^9}, {3.811943109164186*^9, 3.811943129348832*^9}, {
   3.811943368903235*^9, 3.811943390151906*^9}, {3.812000907632196*^9, 
   3.8120009088479767`*^9}, {3.8120017108848553`*^9, 3.812001711805073*^9}, {
   3.8120026386914997`*^9, 3.812002650499157*^9}, {3.81200277843957*^9, 
   3.8120027832286797`*^9}, 3.8120826873450336`*^9, {3.812082761390123*^9, 
   3.812082785774332*^9}, {3.812084819730254*^9, 3.812084835225337*^9}, {
   3.812233644485112*^9, 3.8122336839722757`*^9}, {3.812233716316592*^9, 
   3.812233723033504*^9}, {3.812234223958654*^9, 3.812234230612063*^9}, 
   3.812241765009964*^9, {3.8122418020553837`*^9, 3.812241812776512*^9}, {
   3.812241891709578*^9, 3.812241894993773*^9}, {3.812242013797431*^9, 
   3.812242043125634*^9}, {3.8122421814368896`*^9, 3.8122421907300034`*^9}, {
   3.812244336144471*^9, 3.8122443379437103`*^9}, {3.812244374596637*^9, 
   3.812244380357237*^9}, {3.812244457927907*^9, 3.8122444658369837`*^9}, {
   3.812244561700955*^9, 3.81224459506953*^9}, {3.812244695286621*^9, 
   3.8122447200370817`*^9}, {3.8122466365873413`*^9, 3.812246691678907*^9}, 
   3.812321322994252*^9, {3.812321541725978*^9, 3.8123215866376534`*^9}, {
   3.8123216237313213`*^9, 3.812321646344458*^9}, {3.8123217645652*^9, 
   3.812321786672118*^9}, 3.812321842699999*^9, {3.812321873707868*^9, 
   3.8123219812621326`*^9}, {3.812322038774761*^9, 3.812322079219922*^9}, {
   3.812322181431335*^9, 3.8123221839399147`*^9}, {3.8123222549886436`*^9, 
   3.8123222643925877`*^9}, {3.812322302240025*^9, 3.812322312827529*^9}, {
   3.8123223773376102`*^9, 3.8123224308657618`*^9}, {3.8123224734721823`*^9, 
   3.8123225528669157`*^9}, {3.812324927330751*^9, 3.812324948549954*^9}, {
   3.812325064756262*^9, 3.812325093320355*^9}, {3.812325413420231*^9, 
   3.8123254421646214`*^9}, {3.8123254888433533`*^9, 3.812325489709229*^9}, {
   3.812325668728602*^9, 3.8123256875503273`*^9}, {3.812327163159472*^9, 
   3.8123271776496477`*^9}, {3.812333859510003*^9, 3.812333868925295*^9}, {
   3.812337746261981*^9, 3.812337769988542*^9}, {3.812429949150948*^9, 
   3.812430088833543*^9}, {3.8124301661001587`*^9, 3.812430178002962*^9}, {
   3.8124302207651587`*^9, 3.8124302212598333`*^9}, {3.812430266722377*^9, 
   3.812430284790242*^9}, {3.8124303420091333`*^9, 3.8124303940412292`*^9}, 
   3.8124304429461946`*^9, {3.8124304918740053`*^9, 3.812430492897725*^9}, {
   3.812430704008999*^9, 3.812430727094062*^9}, {3.812432675043743*^9, 
   3.8124326754148397`*^9}, {3.812432816088665*^9, 3.812432823704506*^9}, 
   3.812432877019373*^9, {3.812432927488583*^9, 3.812432935408649*^9}, {
   3.812432971375576*^9, 3.8124329745930777`*^9}, {3.812433007308753*^9, 
   3.8124330175349493`*^9}, {3.812433175016356*^9, 3.8124331785265617`*^9}, {
   3.812433235722793*^9, 3.812433305103952*^9}, {3.812433726280259*^9, 
   3.812433738205248*^9}, {3.812435604962294*^9, 3.81243566993186*^9}, {
   3.812435736568091*^9, 3.812435876025552*^9}, {3.8124359549928637`*^9, 
   3.812435957265011*^9}, 3.8124360233599653`*^9, {3.812436265138177*^9, 
   3.812436283601239*^9}, {3.81243632805101*^9, 3.8124364192784224`*^9}, 
   3.812436649999042*^9, {3.812478914254228*^9, 3.812478941975274*^9}, {
   3.812478979326853*^9, 3.8124789817792797`*^9}, {3.812479275895371*^9, 
   3.812479292823433*^9}, {3.812480392496768*^9, 3.8124804425615788`*^9}, 
   3.812480684694963*^9, 3.8124812179927187`*^9, {3.812482963092649*^9, 
   3.812482963631892*^9}, {3.8125035395843277`*^9, 3.812503539864808*^9}, {
   3.81276846611157*^9, 3.81276847822077*^9}, {3.812768543976342*^9, 
   3.812768562577384*^9}, {3.812768618160927*^9, 3.812768622080991*^9}, {
   3.812777393077013*^9, 3.812777422850115*^9}, {3.812777465547991*^9, 
   3.812777475139348*^9}, {3.8132002790487537`*^9, 3.813200348262686*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"8d6b7cc1-a174-47c9-9cdc-a4fd880b4f17"],

Cell["\<\
Now, we extract the final component of GN1, and normalise using l=p,k=0, \
value of hx, also setting un \[RightArrow] 0 in case b = 0 case is being \
dealt with.\
\>", "Text",
 CellChangeTimes->{{3.812428925601512*^9, 3.812428951262734*^9}, 
   3.812429027224256*^9, {3.812429066825053*^9, 3.812429097852996*^9}, {
   3.812429201917984*^9, 3.812429292313797*^9}, {3.81242932734719*^9, 
   3.8124293676680193`*^9}, {3.812429661424048*^9, 3.812429671076392*^9}, {
   3.812429849483739*^9, 3.812429850383052*^9}, {3.812477033791202*^9, 
   3.812477110519402*^9}, {3.812481575325232*^9, 3.8124816147687817`*^9}, {
   3.812481653852499*^9, 3.812481663493698*^9}, {3.8124833511909*^9, 
   3.812483355758563*^9}, {3.812483402345916*^9, 3.8124834038648033`*^9}, {
   3.812483442149362*^9, 3.812483443195611*^9}, {3.813200344516952*^9, 
   3.813200519777018*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8c1f75e4-0570-4e6d-bcc2-4155dc764566"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GN2", "[", 
     RowBox[{"0", ",", "0", ",", "t"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GN1", "[", 
        RowBox[{"0", ",", "0", ",", "t"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{
       RowBox[{"hx", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "/.", 
     RowBox[{"un", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p", "=", "1"}], ",", 
   RowBox[{
    StyleBox["p",
     Background->RGBColor[0.88, 1, 0.88]], 
    StyleBox["\[LessEqual]",
     Background->RGBColor[0.88, 1, 0.88]], " ", 
    RowBox[{"n", "-", "1"}]}], ",", 
   RowBox[{"p", "++"}], ",", 
   RowBox[{"{", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "0"}], ",", 
      RowBox[{"k", " ", "\[LessEqual]", " ", 
       RowBox[{"n", "-", "p"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"GN2", "[", 
        RowBox[{"p", ",", "k", ",", "t_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"GN1", "[", 
             RowBox[{"p", ",", "k", ",", "t"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"n", "+", "1"}], ",", "1"}], "]"}], "]"}], "]"}], "]"}],
          "/", 
         RowBox[{
          RowBox[{"hx", "[", 
           RowBox[{"p", ",", "p", ",", "0"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", "/.", 
        RowBox[{"un", "\[Rule]", "0"}]}]}]}], "]"}], "}"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.812503719452023*^9, 3.812503785538158*^9}, {
  3.8125038186905317`*^9, 3.812503819658029*^9}, {3.813200642006706*^9, 
  3.813200645412919*^9}, {3.813200723899706*^9, 3.813200735019271*^9}, {
  3.813203653341351*^9, 3.8132036534823103`*^9}, {3.813204460724866*^9, 
  3.81320448327003*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"09152a3f-0e6e-40e9-bd7b-6ecd48453949"],

Cell["\<\
Define GN3 using GN2 computed about the ordinary point p+k-1/2 (k=1,...,n-p) \
in intervals of size unity. The case p=0 is an exception since GN2 is exact.\
\>", "Text",
 CellChangeTimes->{{3.812428925601512*^9, 3.812428951262734*^9}, 
   3.812429027224256*^9, {3.812429066825053*^9, 3.812429097852996*^9}, {
   3.812429201917984*^9, 3.812429292313797*^9}, {3.81242932734719*^9, 
   3.8124293676680193`*^9}, {3.812429661424048*^9, 3.812429671076392*^9}, {
   3.812429849483739*^9, 3.812429850383052*^9}, {3.812477033791202*^9, 
   3.812477110519402*^9}, {3.812481575325232*^9, 3.8124816147687817`*^9}, {
   3.812481653852499*^9, 3.812481663493698*^9}, {3.8124833511909*^9, 
   3.812483355758563*^9}, {3.812483402345916*^9, 3.8124834038648033`*^9}, {
   3.812483442149362*^9, 3.812483443195611*^9}, {3.812484064829674*^9, 
   3.8124841414771347`*^9}, {3.812484297788268*^9, 3.812484382536417*^9}, {
   3.812486667660941*^9, 3.812486685402265*^9}, {3.812503881331828*^9, 
   3.812503894179894*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"af642abd-8834-4157-91ca-adf09cb5c9c9"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p", "=", "0"}], ",", 
   RowBox[{
    StyleBox["p",
     Background->RGBColor[0.88, 1, 0.88]], 
    StyleBox["\[LessEqual]",
     Background->RGBColor[0.88, 1, 0.88]], " ", 
    RowBox[{"n", "-", "1"}]}], ",", 
   RowBox[{"p", "++"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"p", "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"GN3", "[", 
       RowBox[{"p", ",", "t_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Xi]", "[", "p", "]"}], 
       RowBox[{"Cp", "[", "p", "]"}], 
       RowBox[{"GN2", "[", 
        RowBox[{"0", ",", "0", ",", "t"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"GN3", "[", 
       RowBox[{"p", ",", "t_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Xi]", "[", "p", "]"}], 
       RowBox[{"Cp", "[", "p", "]"}], "*", 
       RowBox[{"Sum", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"GN2", "[", 
           RowBox[{"p", ",", "k", ",", "t"}], "]"}], "*", 
          RowBox[{"Boole", "[", 
           RowBox[{
            RowBox[{"p", "+", "k", "-", "1"}], "<", " ", "t", "\[LessEqual]", 
            "  ", 
            RowBox[{"p", "+", "k"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"n", "-", "p"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.812477144462633*^9, 3.812477216421541*^9}, {
   3.812477251692319*^9, 3.812477276870611*^9}, {3.812477315787902*^9, 
   3.812477355737084*^9}, {3.81247750528165*^9, 3.812477510060882*^9}, {
   3.812477830264471*^9, 3.8124778538778553`*^9}, {3.8124780045790043`*^9, 
   3.812478023727414*^9}, {3.812478095798853*^9, 3.81247811720793*^9}, {
   3.812478150655677*^9, 3.812478240806592*^9}, 3.8124783027983418`*^9, {
   3.812480801621125*^9, 3.812480804804493*^9}, {3.8124809297997932`*^9, 
   3.812480967374209*^9}, {3.81248166647675*^9, 3.812481666835368*^9}, {
   3.812483448202458*^9, 3.812483448517725*^9}, {3.812484680279973*^9, 
   3.812484715188697*^9}, 3.812484746780438*^9, {3.812484779135522*^9, 
   3.8124848004445763`*^9}, {3.812485172512147*^9, 3.812485174154985*^9}, {
   3.8124852454813633`*^9, 3.8124852914497538`*^9}, {3.812485545481141*^9, 
   3.812485545931095*^9}, {3.812485583822315*^9, 3.812485651792202*^9}, {
   3.812485695143798*^9, 3.812485710004656*^9}, {3.8124857549386673`*^9, 
   3.81248576508609*^9}, {3.8124858025946903`*^9, 3.812485808838402*^9}, {
   3.812486783044819*^9, 3.812486835256152*^9}, 3.812486930198429*^9, {
   3.8124874043747396`*^9, 3.81248741160783*^9}, {3.812502351757865*^9, 
   3.812502357438344*^9}, {3.8125024056295033`*^9, 3.812502436438126*^9}, {
   3.8125025279481983`*^9, 3.812502537701754*^9}, {3.812770520340493*^9, 
   3.812770524514572*^9}, {3.812770574619193*^9, 3.812770604903636*^9}, {
   3.8127763966306677`*^9, 3.812776416502523*^9}, {3.813200699267647*^9, 
   3.8132007567037888`*^9}, 3.813200973517831*^9, {3.813201057271256*^9, 
   3.813201057686184*^9}, 3.813201116866509*^9, {3.813201915861993*^9, 
   3.813201917467765*^9}, {3.8132022491963587`*^9, 3.81320227038799*^9}, {
   3.8132023231667137`*^9, 3.813202323341309*^9}, {3.813203154789249*^9, 
   3.8132031852842216`*^9}, {3.813203277962467*^9, 3.813203278297473*^9}, {
   3.813203317926992*^9, 3.8132033180942783`*^9}, {3.813203536139556*^9, 
   3.813203549831571*^9}, {3.8132036155554256`*^9, 3.8132036430181627`*^9}, {
   3.813203679985779*^9, 3.8132036855696383`*^9}, {3.81320371735567*^9, 
   3.813203724033993*^9}, {3.8132037694504967`*^9, 3.8132037696027*^9}, {
   3.813203841964087*^9, 3.81320384204284*^9}, {3.8132038778481207`*^9, 
   3.8132038780071783`*^9}, {3.81320395407834*^9, 3.8132039792340384`*^9}, {
   3.813204194787793*^9, 3.8132042321320553`*^9}, {3.8132044905736313`*^9, 
   3.8132045266636133`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"90cd2934-268b-402a-a660-a6eabb3da89e"],

Cell["\<\
Define the PDF by summing up the GN3 weighted by the Heaviside function, and \
print it if desired.\
\>", "Text",
 CellChangeTimes->{{3.812428925601512*^9, 3.812428951262734*^9}, 
   3.812429027224256*^9, {3.812429066825053*^9, 3.812429097852996*^9}, {
   3.812429201917984*^9, 3.812429292313797*^9}, {3.81242932734719*^9, 
   3.8124293676680193`*^9}, {3.812429661424048*^9, 3.812429671076392*^9}, {
   3.812429849483739*^9, 3.812429850383052*^9}, {3.812477033791202*^9, 
   3.812477110519402*^9}, {3.812481575325232*^9, 3.8124816147687817`*^9}, {
   3.812481653852499*^9, 3.812481663493698*^9}, {3.8124833511909*^9, 
   3.812483355758563*^9}, {3.812483402345916*^9, 3.8124834038648033`*^9}, {
   3.812483442149362*^9, 3.812483443195611*^9}, {3.812484064829674*^9, 
   3.8124841414771347`*^9}, {3.812484297788268*^9, 3.812484382536417*^9}, {
   3.812486667660941*^9, 3.812486685402265*^9}, {3.812503881331828*^9, 
   3.812503894179894*^9}, {3.8125039650902977`*^9, 3.812504029092795*^9}, {
   3.8132010835263557`*^9, 3.813201124176778*^9}, {3.813207422577181*^9, 
   3.813207424401819*^9}, {3.813207484134845*^9, 3.813207490303843*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"97f738e0-2b8e-4567-91cd-5341d6f07541"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "t_", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GN3", "[", 
       RowBox[{"p", ",", "t"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "*", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", "p"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "0", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8124874796526213`*^9, 3.8124875611131697`*^9}, {
   3.812778702756913*^9, 3.8127787171396713`*^9}, {3.813200587180995*^9, 
   3.813200593306861*^9}, {3.813200763400742*^9, 3.8132008257774057`*^9}, 
   3.8132008874106503`*^9, {3.813201787692699*^9, 3.8132017892771273`*^9}, {
   3.813201858280158*^9, 3.813201866189378*^9}, 3.813203427607254*^9, 
   3.813204031787355*^9, 3.8132042663455257`*^9, {3.81320747336174*^9, 
   3.813207503786261*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"41ef05b0-7b9f-4641-bf02-4daa01427c80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"962072674304", " ", 
      SqrtBox["2"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "540309296709960742945"}], "+", 
       RowBox[{"4035425666963854776186", " ", "t"}], "-", 
       RowBox[{"14281761468283790545820", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"31835246488245214472920", " ", 
        SuperscriptBox["t", "3"]}], "-", 
       RowBox[{"50108198329506793143360", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{"59170598141323652654720", " ", 
        SuperscriptBox["t", "5"]}], "-", 
       RowBox[{"54361075986889454535424", " ", 
        SuperscriptBox["t", "6"]}], "+", 
       RowBox[{"39761479301280163499520", " ", 
        SuperscriptBox["t", "7"]}], "-", 
       RowBox[{"23496422425037508369920", " ", 
        SuperscriptBox["t", "8"]}], "+", 
       RowBox[{"11316545846224713436160", " ", 
        SuperscriptBox["t", "9"]}], "-", 
       RowBox[{"4460519551608985159680", " ", 
        SuperscriptBox["t", "10"]}], "+", 
       RowBox[{"1438839255831688302592", " ", 
        SuperscriptBox["t", "11"]}], "-", 
       RowBox[{"378267987287461806080", " ", 
        SuperscriptBox["t", "12"]}], "+", 
       RowBox[{"80339802893902970880", " ", 
        SuperscriptBox["t", "13"]}], "-", 
       RowBox[{"13583914734479933440", " ", 
        SuperscriptBox["t", "14"]}], "+", 
       RowBox[{"1786758731173068800", " ", 
        SuperscriptBox["t", "15"]}], "-", 
       RowBox[{"176301635009052672", " ", 
        SuperscriptBox["t", "16"]}], "+", 
       RowBox[{"12281867341004800", " ", 
        SuperscriptBox["t", "17"]}], "-", 
       RowBox[{"538815646924800", " ", 
        SuperscriptBox["t", "18"]}], "+", 
       RowBox[{"11199145574400", " ", 
        SuperscriptBox["t", "19"]}]}], ")"}], " ", 
     RowBox[{"Boole", "[", 
      RowBox[{"2", "<", "t", "\[LessEqual]", "3"}], "]"}], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}], "]"}]}]}]}], "-", 
  RowBox[{
   FractionBox["45", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6661077902610454214002852132197147525", "-", 
          RowBox[{"14546557452301149879428809818194723502", " ", "t"}], "+", 
          RowBox[{"9311516536672914389086614445955652300", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"1705280184034839808421594844526642440", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"426250394586128890974431418650107200", " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"284166929724085927316287612433404800", " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"265222467742480198828535104937844480", " ", 
           SuperscriptBox["t", "6"]}], "-", 
          RowBox[{"234550481677023305086459616611699200", " ", 
           SuperscriptBox["t", "7"]}], "+", 
          RowBox[{"182428152415462570622801924031321600", " ", 
           SuperscriptBox["t", "8"]}], "-", 
          RowBox[{"121618768276975047081867949354214400", " ", 
           SuperscriptBox["t", "9"]}], "+", 
          RowBox[{"68605459028037206046181920148531200", " ", 
           SuperscriptBox["t", "10"]}], "-", 
          RowBox[{"32431671540526679221831453161123840", " ", 
           SuperscriptBox["t", "11"]}], "+", 
          RowBox[{"12718302564912423224247628690636800", " ", 
           SuperscriptBox["t", "12"]}], "-", 
          RowBox[{"4084960877799131885790736340582400", " ", 
           SuperscriptBox["t", "13"]}], "+", 
          RowBox[{"1055976281335830011292843407769600", " ", 
           SuperscriptBox["t", "14"]}], "-", 
          RowBox[{"214256057082632176204345039257600", " ", 
           SuperscriptBox["t", "15"]}], "+", 
          RowBox[{"32852595419336933684666239352832", " ", 
           SuperscriptBox["t", "16"]}], "-", 
          RowBox[{"3578714097966986240159721062400", " ", 
           SuperscriptBox["t", "17"]}], "+", 
          RowBox[{"246807868825309395873084211200", " ", 
           SuperscriptBox["t", "18"]}], "-", 
          RowBox[{"8101220368912249553276108800", " ", 
           SuperscriptBox["t", "19"]}]}], ")"}], " ", 
        RowBox[{"Boole", "[", 
         RowBox[{"1", "<", "t", "\[LessEqual]", "2"}], "]"}]}], ")"}], "/", 
      "5595372246013914427611019879561297920"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"166517052002426883695691087101329226767730712890625", "-", 
          RowBox[{
          "363572751392320244906713163735216329608654785156250", " ", "t"}], 
          "+", 
          RowBox[{
          "232381842659074610489107057697445868851928710937500", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"41469162427880883732897525463274980193115234375000", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"8254303395576111728844224319577337291015625000000", " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"3301721358230444691537689727830934916406250000000", " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"1848963960609049027261106247585323553187500000000", " ", 
           SuperscriptBox["t", "6"]}], "-", 
          RowBox[{"981082917874189279771199233412620660875000000000", " ", 
           SuperscriptBox["t", "7"]}], "+", 
          RowBox[{"457838695007954997226559642259222975075000000000", " ", 
           SuperscriptBox["t", "8"]}], "-", 
          RowBox[{"183135478003181998890623856903689190030000000000", " ", 
           SuperscriptBox["t", "9"]}], "+", 
          RowBox[{"61984315631846215009134228490479418164000000000", " ", 
           SuperscriptBox["t", "10"]}], "-", 
          RowBox[{"17581005888305471893499890262754162242880000000", " ", 
           SuperscriptBox["t", "11"]}], "+", 
          RowBox[{"4136707267836581621999974179471567586560000000", " ", 
           SuperscriptBox["t", "12"]}], "-", 
          RowBox[{"797195408700491033227525388432577397248000000", " ", 
           SuperscriptBox["t", "13"]}], "+", 
          RowBox[{"123646634818851670459779448001787514675200000", " ", 
           SuperscriptBox["t", "14"]}], "-", 
          RowBox[{"15052633804034116403799237148043697438720000", " ", 
           SuperscriptBox["t", "15"]}], "+", 
          RowBox[{"1384842309971138709149529817620020164362240", " ", 
           SuperscriptBox["t", "16"]}], "-", 
          RowBox[{"90512569279159392754871229909805239500800", " ", 
           SuperscriptBox["t", "17"]}], "+", 
          RowBox[{"3745347694310043838132602616957458186240", " ", 
           SuperscriptBox["t", "18"]}], "-", 
          RowBox[{"73762365456700354027738863084391366656", " ", 
           SuperscriptBox["t", "19"]}]}], ")"}], " ", 
        RowBox[{"Boole", "[", 
         RowBox[{"2", "<", "t", "\[LessEqual]", "3"}], "]"}]}], ")"}], "/", 
      "139884306150347860690275496989032448000000000000000"}]}], ")"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "t"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["6", "7"], " ", 
   SuperscriptBox["t", 
    RowBox[{"7", "/", "2"}]], " ", 
   RowBox[{"HeavisideTheta", "[", "t", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.813207473775001*^9, 3.813207504202365*^9}, 
   3.813208564392839*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"e323fbad-a102-46dc-8d72-70d64cb3728d"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox["P",
    FontSlant->"Plain"], TraditionalForm]],ExpressionUUID->
  "349af1d8-62db-459b-966e-5755a76d898a"],
 "(t) is numerically evaluated below with 6-digit precision in the interval \
[0,n] with a step size of 1/50. Please use integers or fractions for entering \
the interval and step size in order to maintain precision. `MaxExtraPrecision\
\[CloseCurlyQuote] option used below may be increased to a higher value in \
case of a precision loss. Exact symbolic results may also be obtained by \
removing the numerical value (N) option and directly printing {t,P[t]} if \
exact t is supplied."
}], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.800159024890602*^9, 3.800159025258461*^9}, {3.80015990873813*^9, 
   3.800159911025704*^9}, {3.8004094623480167`*^9, 3.8004095024239902`*^9}, 
   3.8004095452161694`*^9, {3.800409907447288*^9, 3.800409907543206*^9}, {
   3.8118529800348597`*^9, 3.811852992867559*^9}, {3.811853036109056*^9, 
   3.811853063086589*^9}, {3.8118536108319387`*^9, 3.811853612799615*^9}, 
   3.813197667480879*^9, {3.813199383364547*^9, 3.813199385652882*^9}, {
   3.813201207291532*^9, 3.813201213442348*^9}, {3.813204614886632*^9, 
   3.813204616021199*^9}, {3.81328898702925*^9, 3.813288992188592*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"179d8f87-0ae8-4a57-9916-e590142e7cf9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pt", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "t", "]"}], ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"P", "[", "t", "]"}], ",", "6"}], "]"}]}], "]"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "n", ",", 
        RowBox[{"1", "/", "50"}]}], "}"}]}], "]"}], ",", "t"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8071150744488287`*^9, 3.80711521426966*^9}, {
   3.8071169353517113`*^9, 3.8071169354360723`*^9}, {3.8071169814016848`*^9, 
   3.807117001582925*^9}, {3.807117056511773*^9, 3.807117069453043*^9}, 
   3.807352532573484*^9, {3.807496881522394*^9, 3.807496900633799*^9}, {
   3.8074969829658823`*^9, 3.8074969832114677`*^9}, 3.809493021099452*^9, {
   3.809494961115024*^9, 3.80949496264266*^9}, {3.811834148679165*^9, 
   3.81183414932329*^9}, {3.8118530746887074`*^9, 3.811853142053101*^9}, {
   3.811853615498644*^9, 3.8118536163587923`*^9}, {3.812024292371991*^9, 
   3.8120242926108017`*^9}, {3.812026944833426*^9, 3.812026966735772*^9}, {
   3.812027048555563*^9, 3.812027048715835*^9}, 3.8120820149461184`*^9, {
   3.813163237233677*^9, 3.813163241641075*^9}, {3.813165937360735*^9, 
   3.813165937934709*^9}, {3.813166043781642*^9, 3.8131660442997*^9}, {
   3.8131977367475367`*^9, 3.813197743938088*^9}, {3.8131978868373957`*^9, 
   3.813197888651417*^9}, {3.813198045508747*^9, 3.813198046794805*^9}, {
   3.813199188666688*^9, 3.81319919299373*^9}, {3.813199388262259*^9, 
   3.8131993906695557`*^9}, {3.8132006746224957`*^9, 3.813200677501441*^9}, {
   3.81320121693262*^9, 3.813201217459764*^9}, {3.813203927420102*^9, 
   3.813203927541317*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7bd89dc4-b739-4f0f-80e2-5cb741208f03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "9.6974644277012223320915446882801`6.*^-7"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.00001097142857142857142857142857142857`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.00004535055295209998307480260746972687`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.0001241275446745756568562540118299304`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.0002710523708715754`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.000513082936367832`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.000880037817369231`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.0014043428571428571`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.0021208354703382573`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.0030666075119997115`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.0042808754580514181`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.0058048707778687979`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.0076817457403634388`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.0099564913337982674`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.0126758649022624158`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.0158883257183456841`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.0196439771378571162`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.0239945142857142857`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.0289931764432211723`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.0346947034715616475`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.0411552957311692756`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.0484325770528516082`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.0565855603917840943`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.0656746158550824951`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.0757614408414157995`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.52`", ",", "0.0869090320697898182`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.54`", ",", "0.0991816593062426629`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.56`", ",", "0.1126448406232615697`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.58`", ",", "0.1273653190483987605`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", "0.1434110404767089224`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.62`", ",", "0.1608511327369274483`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.64`", ",", "0.1797558857142857143`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66`", ",", "0.200196732443933148`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.68`", ",", "0.2222462310984363842`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", "0.2459780478010182111`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.72`", ",", "0.2714669402032969616`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.74`", ",", "0.2987887417724641193`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.76`", ",", "0.3280203467382361222`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.78`", ",", "0.3592396956546524898`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "0.3925257615359630725`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.82`", ",", "0.427958536529532954`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.84`", ",", "0.465619019091961062`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.86`", ",", "0.5055892016375156012`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.88`", ",", "0.5479520586305815176`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "0.592791535096135352`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.92`", ",", "0.640192535524343135`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.94`", ",", "0.6902409131472487231`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.96`", ",", "0.7430234595672061227`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.98`", ",", "0.7986278947182347743`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.8571428571428571429`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.02`", ",", "0.9141728571423909274`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.04`", ",", "0.9653828571423550589`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.06`", ",", "1.010952857142319119`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.08`", ",", "1.0510628571422821937`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", "1.0858928571422438384`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.12`", ",", "1.1156228571422038322`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.14`", ",", "1.1404328571421620504`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.16`", ",", "1.1605028571421184148`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.18`", ",", "1.1760128571420728638`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", "1.1871428571420253438`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.22`", ",", "1.1940728571419758027`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.24`", ",", "1.1969828571419241891`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.26`", ",", "1.1960528571418704519`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.28`", ",", "1.1914628571418145396`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", "1.1833928571417563999`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.32`", ",", "1.1720228571416959803`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.34`", ",", "1.1575328571416332285`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.36`", ",", "1.140102857141568091`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.38`", ",", "1.119912857141500514`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4`", ",", "1.0971428571414304439`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.42`", ",", "1.0719728571413578262`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.44`", ",", "1.0445828571412826056`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.46`", ",", "1.0151528571412047278`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.48`", ",", "0.9838628571411241364`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5`", ",", "0.9508928571410407758`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.52`", ",", "0.9164228571409545897`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.54`", ",", "0.8806328571408655218`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.56`", ",", "0.8437028571407735143`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.58`", ",", "0.8058128571406785102`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6`", ",", "0.7671428571405804513`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.62`", ",", "0.727872857140478869`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.64`", ",", "0.6881828571403749378`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.66`", ",", "0.6482528571402673648`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.68`", ",", "0.608262857140156503`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7`", ",", "0.5683928571400422917`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.72`", ",", "0.5288228571399246716`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.74`", ",", "0.4897328571398035818`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.76`", ",", "0.4513028571396789625`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.78`", ",", "0.4137128571395507517`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8`", ",", "0.3771428571394187153`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.82`", ",", "0.3417728571392833123`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.84`", ",", "0.307782857139143961`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.86`", ",", "0.275352857139000775`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.88`", ",", "0.2446628571388536995`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9`", ",", "0.21589285713870269`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.92`", ",", "0.1892228571385477288`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.94`", ",", "0.1648328571383888557`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.96`", ",", "0.1429028571382262368`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.98`", ",", "0.1236128571380602979`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", "0.1071428571378919863`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.02`", ",", "0.0932320466657769747`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.04`", ",", "0.0814171479365117032`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.06`", ",", "0.0711045001377036486`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.08`", ",", "0.0620734078900463766`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1`", ",", "0.0541467473020452739`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.12`", ",", "0.0471794889391050723`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.14`", ",", "0.0410507925360062521`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.16`", ",", "0.0356584768469688026`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.18`", ",", "0.0309150789179469002`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2`", ",", "0.0267449873685225985`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.22`", ",", "0.023082310986149209`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.24`", ",", "0.0198692589582043213`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.26`", ",", "0.0170548837811415662`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.28`", ",", "0.0145940864583941629`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3`", ",", "0.0124468153101360248`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.32`", ",", "0.0105774105854510655`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.34`", ",", "0.0089540609579643516`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.36`", ",", "0.0075483473689980884`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.38`", ",", "0.0063348561295094`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4`", ",", "0.0052908477041935558`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.42`", ",", "0.0043959708184558598`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.44`", ",", "0.0036320138648681121`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.46`", ",", "0.0029826873106719237`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.48`", ",", "0.0024334321016424446`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5`", ",", "0.0019712500417997942`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.52`", ",", "0.0015845528868086948`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.54`", ",", "0.0012630274801219303`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.56`", ",", "0.0009975147267790762`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.58`", ",", "0.0007799005704546788`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6`", ",", "0.0006030174369669662`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.62`", ",", "0.0004605548484023574`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.64`", ",", "0.0003469781085783866`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.66`", ",", "0.0002574541220777857`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.68`", ",", "0.00018778354266337594937519987327389186`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.7`", ",", "0.00013433855797500996580388594351410171`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.72`", ",", "0.00009400571002677681272048518962249237`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.74`", ",", "0.00006413322749499669828752931083988206`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.76`", ",", "0.00004248240547010166098616768436338679`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.78`", ",", "0.00002718260400019902795232819504677768`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8`", ",", "0.00001668942607089554803139151778504814`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.82`", ",", "9.74552325321492607045795302469881`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.84`", ",", "5.3431390176572228148376277948444`6.*^-6"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"2.86`", ",", "2.68667635246285990037076189618194`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.88`", ",", "1.15175495778315951042583961455268`6.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9`", ",", "2.3343537136367724932811030703746`6.*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.92`", ",", 
     RowBox[{"-", "5.3122414163052702263452048084138`6.*^-7"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"2.94`", ",", 
     RowBox[{"-", "1.69542398474749114591537401265104`6.*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.96`", ",", 
     RowBox[{"-", "4.14517198841047237447863003586512`6.*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.98`", ",", 
     RowBox[{"-", "9.55457042451079661768546268564365`6.*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.`", ",", 
     RowBox[{"-", "0.00002123773955785163599679312571145006`6."}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.813200678569578*^9, 3.81320077562539*^9}, 
   3.813200830618404*^9, 3.813200893120035*^9, 3.813200989958108*^9, {
   3.813201040109613*^9, 3.81320106459923*^9}, 3.813201173794805*^9, 
   3.813201218080123*^9, 3.8132018745310707`*^9, 3.8132019243755617`*^9, 
   3.813203374373513*^9, 3.813203928193095*^9, 3.8132039826646557`*^9, 
   3.8132040504421873`*^9, {3.8132041983267612`*^9, 3.8132042347931843`*^9}, 
   3.813204269963122*^9, {3.8132044947291927`*^9, 3.813204553905789*^9}, 
   3.8132045899048853`*^9, 3.813204679622929*^9, 3.81320511249855*^9, 
   3.813207511812832*^9, 3.813208567629642*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ce9b9b69-8363-42d8-b63d-bd8da8d52f5d"]
}, Open  ]],

Cell["\<\
Comparison between the above tabulated result and the trace density obtained \
using the \[Beta]-Jacobi matrix model simulation. Please run the module below \
 once before calling the function Jtr[n,\[Beta],a,b,m0] to obtain m0 number \
of trace values in a list `trc\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.813164568068853*^9, 3.813164569869307*^9}, {3.8132085816603613`*^9, 
   3.813208583947475*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8ead358c-0191-4bec-9c9d-de196a4ad79b"],

Cell[BoxData[
 RowBox[{"Jtr", "[", 
  RowBox[{"n", ",", "\[Beta]", ",", "a", ",", "b", ",", "30000"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.813205208618124*^9, 3.813205208815529*^9}, {
  3.813207524274764*^9, 3.813207524785078*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d6320f9b-bed7-4399-b591-d0a6806a30d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Histogram", "[", 
      RowBox[{"trc", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "n", ",", "0.05"}], "}"}], ",", " ", "\"\<PDF\>\"", 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\\n \!\(\*StyleBox[\"t\",FontSlant->\"Italic\"]\)\>\"", ",", 
          "\"\<\!\(\*SuperscriptBox[\(P\), \
\((J)\)]\)(\!\(\*StyleBox[\"t\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
       RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}],
        ",", 
       RowBox[{"ChartStyle", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0.6", ",", "0.2"}], "]"}]}], ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"Pt", ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", " ", "Black"}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.8001588923894672`*^9, 
   3.8001588926714993`*^9}, {3.8001591006608953`*^9, 3.8001591011066*^9}, {
   3.800159350198481*^9, 3.800159397053388*^9}, {3.800159629938713*^9, 
   3.8001596404303837`*^9}, {3.8001596792096643`*^9, 3.800159717289629*^9}, {
   3.80015977065392*^9, 3.80015977083035*^9}, {3.8004085211236258`*^9, 
   3.8004085825151243`*^9}, {3.800408648414671*^9, 3.8004086714417562`*^9}, {
   3.8004089515347023`*^9, 3.800408951732999*^9}, {3.8118534022735987`*^9, 
   3.8118535191136208`*^9}, {3.811854275435896*^9, 3.811854276147509*^9}, {
   3.811857036430936*^9, 3.811857036821389*^9}, {3.811857087620875*^9, 
   3.8118570884128923`*^9}, {3.811945418874916*^9, 3.811945450039068*^9}, {
   3.8119454876429377`*^9, 3.811945538418846*^9}, {3.811945757325526*^9, 
   3.811945759300321*^9}, {3.811947155113167*^9, 3.811947155975705*^9}, {
   3.812021673521628*^9, 3.8120217205218143`*^9}, {3.812021754638362*^9, 
   3.812021754933379*^9}, {3.812024031148575*^9, 3.81202403150034*^9}, {
   3.812080962297193*^9, 3.812080963111837*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"dbd9ebd5-cc0f-4932-b606-e6884cc554b0"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[1, 0.6, 0.2], EdgeForm[{Opacity[0.26599999999999996`], 
     Thickness[Small]}], {}, 
     {RGBColor[1, 0.6, 0.2], EdgeForm[{Opacity[0.26599999999999996`], 
      Thickness[Small]}], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0K8PAWEYwPGbSJWZZirVLhkVVbIhMtFUmUpFYH7/POL5I6hUqqnuwfd5
N892u33CPe9730ixmiv5LMuKeY+8e12ZkW395tYIztLXsTpWaLvP6ERdT/rP
/dpUfQy17llnpv7OQj2oyQfGmascsFQ/so63wbjjnVZor9SJuMxafenLQuOm
XLexUYflOqGt+iTrXONKWWanDpxl4V49T8sFjfPO5wfVL1n3NP72O/x5ZA9v
j1PlkrLpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
3zdfCNg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.05, 0}, {0.1, 0.0006666666666666666}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0C8MAQEUgPGbKMs2zVQql4xKNsFmIqpOvYlUsuz8d6qpVEQq2T187423
2e0XvLv3JWrNcj3iOE4q/MlzOJDxXec7uehx1MrO1JdObFI4m3u30jTenatT
FS94JBfqw17G3M7KwqVatnViK7Uf74YbzVVZV1mrP7NRl6fyB/O4JS8wP5Py
QebiWQ7Yqj/3mu9yzm37d3+g7svneObru4c5k5bZ/e333dHlvmuc8i49MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9f+8P1PTE9MT0xC/vCg5K
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.1, 0}, \
{0.15000000000000002, 0.0006666666666666664}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAWEYx/EjUk280VCpJlIEVMFsiKimUmXqTVAun+q/zQSFKkvCSYJ7
br7v82zYp/z2+qbb/XonallWLvjIbyEvty1Z/5u+ap49UT+cQTF2V2ebs42f
2RmPE275OVJfL3Lq1EQG98bDYM0ZqHd+JlhUJ2UucTDudeXUa1sG1fG7PPBo
HD6vqQ7nXHUk/D4ZNzwZVC/l7zrqjzzPV1dkrnw2Xszl1PT8rt63artVoiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4BINcGLQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.15000000000000002, 0}, {0.2, 0.002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8QAVEQgPEb8fKpjIZKPRcl4eQLxgwV1agylSopsnzNfyOQqacImuDe
49vdmZubX9nZ9xXavWYn4zhOOf3Mfz4zswmc/zzDdW6cqGvubdH3t+Jp/C5G
E/Vj6K3qd3W1YmYnHidmofqabnNv6lI0STfuxSOzbqg+7O2I83bhQTzwzYFq
e16szpp13lHctaM2rw3Xavtc9yS250Vqu26l/s1ZTM/P8nVptFsBPTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98Rdzcgft
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], RectangleBox[{0.2, 0}, {0.25, 0.002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAXEYxvGbaOKpTEOlcpFKlmyIbjaFLFNJNrJ8qqts/gTqqVSye2ff
e97N+JRnP99Cd9jupRzHKccf+/7f2eNXqTM/fIpyO8jNXi156u4a0UTe+rX0
fSOfjnbyt2iDcj5eC3KXxM1oEi/KI5vz5dXSTg4/Nii/W/ZAOWvPc6+J6zZX
kwd9O3lxsEF5b383kJ/2vEjO2Fz6lrhasZP/d/bWz3c4eIw9emJ6YnpiemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64h8acBFl
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.25, 0}, \
{0.30000000000000004, 0.005333333333333329}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAQEYhvEjyjeN0Uylcg31LhrFhshEU6mCRDVVlolM8bfKp5L5zHPv
t3H7lXd3T7bVC9pxx3Hy3589iwW7k+f8rzndvnINeRL6m/RYXlcfQ3ct35f9
UuImx37/58j5hg3KwXct9OWRa4vyyuaW8vFgJ79zNihnxvaCl8g1e72qPLC5
vryY28m7lw3KT/vcUE7+PvgauWxzJbnbsZPp6Vd6+3pq5tET0xPTE9MT0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xN/ALRf53w=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.30000000000000004, 0}, \
{0.35000000000000003, 0.018666666666666668}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbhiob7XaVauKpZMl2RFSy6lSCQkV0E2UTHfFU2VS+m+fe
bzP7XXj331PtDTtBznEc7/ez/0Hf7tZ0/rc4v91uKJ/Ks1c7kp+T0t5P5GK8
GTUKceZ6zU7uhjYo21p5Jh/85Lco39M5+f81s5cOyp3IHihP7XkTeWtzG/l6
sZM/rg3KlfSBj8wte54vj21uJK+WdjI9t8dgN8+vm/TE9MT0xPTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MRf0W74tQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.35000000000000003, 0}, \
{0.4, 0.029333333333333336}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAXEYxvGbSGWaTTOVahcFyWXJhkg+m0alUtm02zSZSva3MFOounuP
7z3vdrt9yrPfvvlm12slHMcphp/9Z1O7k+v8b/spNMYb+V1f54YvORNUb376
HNtNHua9itxp28mTjQ3KtlZfy3c/HS7KKZtLXmKXS3Zy+LhwUB697IFy9LxA
PtrcQf7dNXYxGpS96IFy357nywubm8v7nZ1Mz2e2Nlg9li49MT0xPTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xF2HEAYo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.4, 0}, {0.45, 0.046666666666666676}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAWEYx/F3kl2mMsVMM5mL1JMv2ahM1C9TqapdlqnkK/43O/Vk97x8
3+fZbrdP+e3uWxtOBqOCMaaZP/I+HeXOvvnfpxEu9pm6GqXBrnJx7j/mpbin
nnW8ZDNVr1dy6kMmg+p3vhal6nLcyxevzl2Z66jH9tTLvQyqZS3YqZ/yeQ+1
nfNuzm17avnbRqi2vxup7efFajuXqH93d6bn/FVvFbdbn56YnpiemJ6Ynpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgLITHvVQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.45, 0}, {0.5, 0.05600000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvGbIMg3kdkEFIHKRarLl2xUp5IEqkwlazaqTJZsd6pM5v1u
f8+7Gb/y7POvDCfhKOd5XuP3se/skoBf/qGXzny5Hq0v75rcLdx3cUcOT6Xl
ayCP3clzNyjbWrSW93Hntyifbe4k36528nNmg/KnZg+U3fMK6d9lmyvJ7Zad
3E/d4N/u70by1J4XyyubW8rbjZ2cXRIUm49qfnEM6InpiemJ6YnpiemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpib9Nl+AR
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.5, 0}, {0.55, 0.08399999999999994}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvEb7SZSbzRUpiHKqJINk8imylQ2iXyZZlQz7VRE6snuw+P9
tpv9yru/J9MeNDoxx3Hy0We/i7ndter8zq9dR0lfPoTZ1nQvX1bDshvIz/rG
mzzk793+Tn0G5Vy0FmblihtEi3LT5upyr2snj5M2KM/29kB5bc9byVub28in
o518G9mg/LK/G8oJe557/zttc55cLNjJ9Cyc+/FlaVelJ6YnpiemJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnfgPWzO4X
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.55, 0}, {0.6000000000000001, 0.12666666666666657}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbIMhUmxFMEahcpJJNsCGikgTqqdSTT73MNDJFMBpVdx8e
77fd7Ffe/T2ZzqDZjTmOU4g++y2X7G6u87v6dZwManLb277yLXlUSZz8oTx/
NML0TF4t7eRNzQblXbTmbeWzP4wW5afNPeTv3f9OBTYoF1r2QLlqz6vITZtr
yP2enTxJ2qC8sL/ryWt7ni9/5kL5eLCT6ZktXnLx6d6lJ6YnpiemJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnfgMz9+Vq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6000000000000001, 0}, {0.65, 0.16800000000000023}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvHbRROpTDsqlYvUo0o2RBRBP1Wm6rJNo6JSb0OhMtF9x+P9
tpv9yru/p9AZNLuu4zil+LPfw97u4ju/iyaZVT2SX157tn3KqdNyWE1d/86H
92CdkytlO7mRDMq25rXlUdUW5anNhfJibifHj4sH5d3THiif7Xkn+WFzd/l7
t7+zyaBcTB4o15I/LLdsLpD7PTuZnuN3euNejj49MT0xPTE9MT0xPTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xB0xR/+w=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.65, 0}, {0.7000000000000001, 0.24133333333333312}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAQEYhvGbSJWNdlOpJginGVmyoflTyaLRjGoqlXoqRbloBGwy2X3H
4/222+1X3t09mUa31ow5jpMNH3u3W3a3ovO7YXLtXQby1H+59Ym86hXiwVLe
pUbP6lY+Huzk68AG5Xe45r/kRLAMF+9/p20uJedzdnL5YoOyrbl1uW+f15Oj
uZG8mNvJG88G5b39ri9HnxfI0dxT/t7jb3qWzpXxrHMq0hPTE9MT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE38AnuABzQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7000000000000001, 0}, {0.75, 0.2880000000000004}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvGbKNrlM+2mUu0iFZViY5Ocqhr1Ms3I8mkmGtHkk5hM5v3s
73k341eeff6l3qjVz3meV/5+7Pt394hf/raeTXy53EkOr1Cu5a/ruCa302D2
bMoDd/LEDcq21knkTWyL8s7mUvl8spNvblB+h/ZA2T0v//i7aHOBXK3YyY3M
BuWue6A8dn9YntvcTF4u7OTf3aNhYbo/ri4RPTE9MT0xPTE9MT0xPTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE98QcPIgCe
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], RectangleBox[{0.75, 0}, {0.8, 0.3379999999999997}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvGPeKrMNFPZJET5qJINkXxTZSqVfPlURFNPUGiYSHbvzd/z
btx+5dm3f6k/7gyyzrlK8rPvaml3b7nfhe1rkA/lw7vcm+/k83rS8GL55UeF
2VPOpP+Pv/PpoGxr77Lc9OJkUe7anC+PhnbyNB2UFzt7oLyx563lrc1F8ulo
J98CG5Q/6QPlnD3Pe/5dtLmCXKvayfSs70O3jS8temJ6YnpiemJ6YnpiemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64i/x1wXu
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8, 0}, {0.8500000000000001, 0.45066666666666627}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvFvoky1aXaViujqXT7FhuhUU0081dWTZZqdSj5Vpuruvfl7
3s3sJzz7/NuTRTitOee88mPfva7da+h+5z9XjeNIHif5pxPJy369yGJ5+wpO
rY2c7u3k48gG5Wu5luTyI4vLRfldzcm/X/9uVoOyF9kD5YE9ry+HNhfI85md
vG7YoLyzv5vIB3teJp9t7iTfb3YyPS9F5Kfhc0hPTE9MT0xPTE9MT0xPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8BTNfBGg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8500000000000001, 0}, {0.9, 0.5413333333333341}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAXEYxvGbSKWZ0Y5KPRepJ0s2fxoTdaqJVN1E2UTyqTbNnUZ27/H1
vNvt9inPfvtWeuNOP+M4Ti357H8520W+87vbLL9r3eS3210eX3Iu3E68bPx3
ef4IDiW5UbeT2+mgbGtuV5562WRRXtjcXN6s7eTkccmgfHrZA+WrPS+UI5t7
yN97/l1IB+Vq+kC5ac/z5I7NBfJwYCfTs7ifjlbx3acnpiemJ6YnpiemJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+AIpOA9w=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9, 0}, {0.9500000000000001, 0.6539999999999995}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEQwQAYhuGdSJWHtlOpLFLJkjtE1MlUKnXyshOnkpdJ7jgUsv14ff/d
bveU77a31B22exnHccrpY+9B3+7mO7+b5KPGMZAX8dPrzOX1qJZNQnnrTi+t
jXzY28mnwAblV7oWP+VcEqaL97+LNufK1Yqd3DzaoGxrXkce2+eN5JnNTeXV
0k62v81H8s5+N5Y/n5fIV5u7yN97/E3PwqBQ30Vnn56YnpiemJ6YnpiemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgNEPP2gw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9500000000000001, 0}, {1., 0.7713333333333344}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvGbeBmRaaiicZFmLtolQ0UlU6lU8uXLp5JFk812RXfvd/vv
eTfjV559/o3pMpyXPM9r5x/7Li4L+OU/L6ueL1fiwXtTluu7zzipya3okP6a
csed3HeD8jBfiwdymNTyRdnNRfLCnbzu2aC8LdsD5b09bycfbe4gn0928nVl
g7L7u7HsnpfIN5tL5cfdTi4uC6qTWfc1+gb0xPTE9MT0xPTE9MT0xPTE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTEfy6475s=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1., 0}, {1.05, 0.9159999999999993}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEQwXAYhvGdIMjL3JpbpSIIVMtL7hBRScIUgSJQdVmWyctTJ0wg843H
+93tdr/y3v8erz8OBgXHcfzPZ//rxS5rOb+LD5NGKZZvM/fYSeR771SOUvlV
Ddfnp/y9x9+lfFC2tZkrV6L0syj7NleV6zU7uZkPyt3EHigH9ryenM+F8mho
J08bNijP8wfKS3teJG9sbi3vd3YyPb3iYtteZS16YnpiemJ6YnpiemJ6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriNzXX7YA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], RectangleBox[{1.05, 0}, {1.1, 1.0339999999999991}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAXEYxvGbSKUaza5SuXjqXT7F5k8jmyqbSD35VCqVTKUisJHdO76e
d7vZpzz7+Zbbg7CTcRzHTT/7XcztHp7zu+Wwnj3G8so/j/KJvClOrsFa3r0q
0XQrH/Z28im2QfmSrvln+Ras00X5bXMv+XvPv3NHG5QLiT1QLtnzirJrcxW5
VrWTG1kblJv2d305tOcFcsvmIrnXtZPpOejP7mPv4dET0xPTE9MT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xN/AJPmBNE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.1, 0}, {1.1500000000000001, 1.0779999999999992}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvEjUqk32k2lmV0UjSyYDRHVVJrRjEqWqTfRVJpRTzoj85nH
+23cfuXdf0+22a214o7j5D4/+3badpHv/K5fSpxWPXmY2pSvA3kcVrfuSJ4F
T68+lZcLO3nds0HZ1lIbeeeOPovy3uYC+Xiwk88rG5RvA3ugfLfnhfLL5p5y
7Pv/+Dt5skE5/X2gnLHnuXLO5jy5kLeT6dkoXiqTeeTTE9MT0xPTE9MT0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTvwHIgAPH
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.1500000000000001, 0}, \
{1.2000000000000002, 1.161999999999999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAQEYhuGbKMs2xUyykWxcNJFMsSGiGZl6KpUkaLbLp5IvXz7t6O4/
Xt+/3W5P+Xb3lkaz/jjnOE41fezdqNslrvO7dj48zltyN1oVLh257xc3cU8e
esG7MpCnEzt50bJBeZ2uRSt5G/fSRXlnc5582NvJp7kNyrZWuMjZ5/nyzeYC
+XG3k+1v86Gc/W4kP+3zYjmbe8vfe/1Nz/O1WV7WEpeemJ6YnpiemJ6Ynpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74A62s+nc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.2000000000000002, 0}, {1.25, 1.1993333333333376}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvGbKJrMNFSZi6e6fMlG5FSisUmnGZV8+TQ7lSzLmtHd+9l/
z7sZv/Ls828Mp+Go5Hleu/jY9/8+Pr/Kj2PcLcvVNHjOq3J99RpkNbkVJfm3
KXfcyT03KPeLtTSQw6xWLMpuLpLH7uRZ1wblhXugvLbnreStzSXyYW8nn2Ib
lN3fTeWzPS+TrzaXy/ebnfy/j7/ZTSrLy9unJ6YnpiemJ6YnpiemJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gEwif5K
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.25, 0}, {1.3, 1.171999999999999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEQwXAYhvGdk5ZlTnOr1BGpFiTJHSIqeXkqVRckWVGsEqSp05jMNx7v
d7fb/cp7/3uqg0kwLDiO430++8cnu2fL+d15M/Xdi3ybl7btRL539+UwlV+1
fnTI5O9lf7sXG5RtbV6SK2H6WZQ9m6vJjbqd3MwH5U5iD5QDe15Xzuf68nhk
J898G5QX+QPl/HmhvLS5SF6v7GR6xtdd71h8tOiJ6YnpiemJ6YnpiemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnfCM0Mog==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], RectangleBox[{1.3, 0}, {1.35, 1.1886666666666656}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEQwXAYhvGduEyd03arVMStbpI7ijtEVF2WqWRZpjpVplIEU+3783i/
u93uV97bntpgkg1LnudFxWPv9cru1fZ+t502/ctG3sXXeXkn74PFPd3Lx1fY
Wx7k88lOvmxsUL4Va/FVfqS2KL/dnPy9/G/fDcoV94Fy1T4vkCObC+VG3U5u
uUE5sd+N5Y77Yblvcz15PLKT6dlN1tksf7bpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJP8gfAyk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.35, 0}, {1.4000000000000001, 1.1226666666666658}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvEjUm/imYZKNVEmSzZEpx71JBuV6vJlqomoVCpFcCqfebzf
xu1X3v33FDqDVjftOE7587Nvv2eX1J3fDWuZ08qXx27cuATy5NZce6E83z6L
7Zm8XNjJkW+Dsq25sbzxws+ivLO5rXzc28nnlQ3K18AeKN/teTc5sbmnnPr+
v/7OnmxQzn0fKOfteZ5csrmiXK3YyfScjg5hVHrU6YnpiemJ6YnpiemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpid+/VgkF
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.4000000000000001, 0}, \
{1.4500000000000002, 1.0726666666666658}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C0MAQEYxvGbKMs2zYiIPhoVlWJDZCKZSqWSb+Kpl8nUy2cu+Yjuxd/z
brfbrzy7+2d6o1Y/4ThOLn7sXSzYPavO7yrJ83ZclhvBNOXW5baXnodNubv0
79mOPBzYyZOyDcqzeC2YyouwGS/KK5tbypu1nbwb26BsaylXPtjnefJnzpdP
Rzv5srVB+fO7gXy1zwvlh83d5e+9/qZntM/XbqWoSk9MT0xPTE9MT0xPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wG2g0LHg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.4500000000000002, 0}, {1.5, 0.9753333333333368}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMglAUhWFmJGNlszk2k5kRtUomuWkVq2YzVK2ayWSsks1mNboR5T72
79zN6VfOnv9kvUs3I8/zov5j38N1Cb/85zWPfXlcLV6HQA5P71UdylFWNL+p
PHcnx25QXvZr1UJOa1uU3Vwmb93JezcoHwN7oOyed5JLmyvky9lOvuU2KLu/
W8nuebV8t7lGbh928nBdMvv45bH9JvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTE9MT0xPTE9MT0xPTE9MR/+s4AjA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], RectangleBox[{1.5, 0}, {1.55, 0.9313333333333326}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvFvF02UmWZXBCoXEV02wYbIRFNPPZWqyybKZJl62dB4P/6e
d7vZrzz7/MuDSTwMnHPh57Pf88nuGbnfXbbTRu4i3+aFXesqZ919McnkR6WX
Hu/y915/5/ygbGvzglxKbFEOba4i12t2ctMPyu2rPVCO7Xld2c/15PHITp41
bFBe+AfKS/+H5ZXNpfJmbSfTs9o/dPJBFtET0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xO/ASCg5Xo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], RectangleBox[{1.55, 0}, {1.6, 0.8439999999999993}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbSKUa7XYVkYvUu3wKQySbKptIJZ9KNdHUy4qCyEbiw+P9
ttvtV9799xRb/bCTchzHe3/2n8/sHr7zu+Wgmk4W8qp+HGZjeZMfn4O1vLu5
0WQrH/Z2crKwQdnW6kf5Eqzfi/Ld5m7y955/Zz6Dci62B8oFe15e9mzOlcsl
O7mWtkG58XmgHNrzArlpc5Hc69rJ9GxPryO/cvLpiemJ6YnpiemJ6YnpiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJX3r6AA8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.6, 0}, {1.6500000000000001, 0.6939999999999994}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvEjmki90Y5KNY1MlmyITjX1iCZSySZSjWZEREQqgcJnHu+3
cfuVd/89yWqzXAs7jpP+/OzbqNs9887vWrnIfuzLndi0eGrL3Wtp7gbyYHn3
Kn15NLSTJ74NyrYWm8oLN/gsyiubW8rbjZ18GNugfG7bA+WbPe8qP2zuLoe+
/6+/o3sblOPfB8oJe54rp2zOk7MZO5mehfWxt5td8vTE9MT0xPTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MRvKBwYnw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.6500000000000001, 0}, \
{1.7000000000000002, 0.6153333333333328}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAXEYxvGbKItm00yl2e2iiSeaCeZPdCqZeiqVTJVlMs1OvXwKwb3H
1/NuN/uUZz/fcn/SHuYcx6mmn/3Wa3Yvz/mdm79uA1duRbPCvim3j6VF7Mu9
8JRUuvJ4ZCdPs0F5nq5FM3kZ++mivLK5UN6s7eRdYIPyoWkPlLPnHeVs7iRf
znbybWuD8sP+biRnz4vlp80l8vfef9PzXOwMGve7R09MT0xPTE9MT0xPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wB8h8Bgw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.7000000000000002, 0}, {1.75, 0.4980000000000018}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEIwmAQhuFhFGzLE5usmnU2s+ZZBK0aTGKdVasmQcG2POusmgXBYDbb
Ftz94+U7GNtTjtvbmsxH05rneWH52LuaIuKr/jwtunXZTweflS83k+8wC+Qw
3ua/ttxxI/fcQtm2pQN5lAXlRnls62J55kYujysXymt3oLyx8xJ5Z+u28mFv
I5/dQtn9bipf7bxMvtm6XH7cbeRqiujYWL76l3dET0xPTE9MT0xPTE9MT0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AfDuv3O
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.75, 0}, {1.8, 0.46333333333333293}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAXEYhvGbeKqiGO2mEpQjunqXJRsiKvkylSopsixTXT6VoJiAje94
vN92u/3Ku/+eSncY9XKO41Q/n/0Pe7tny/ldshr5biKfJoVNO5Uv4bYUn+W7
15ntbvL3Xn/ns0HZ1iYFuRyfP4ty1eY8uV6zk5uuDcpBag+UI3teKGdzHXnQ
t5PHvg3K0+yBcva8WJ7b3ExeLuxkegbrxuNaPLboiemJ6YnpiemJ6YnpiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ3/aiBTM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.8, 0}, {1.85, 0.34533333333333305}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMAWEYxvGbKJvItJsiUBFPPSLJhkjWZRWVfJlqopmESkSlMd97/D3v
drNfefb559r9eifheV7effY7m9q9qt7vFoNy8jiXo+A8TEXyKjO6hUt58/Bb
47W829rJp7kNyhe3Fpzle7h0i/LT5h7y995/u8e5QTkdP1DO2vMyct7mfLlU
tJMr8aBcs78byA17XijHcy2517WT6VkYNg/Xyb5KT0xPTE9MT0xPTE9MT0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AFTqQpQ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.85, 0}, {1.9000000000000001, 0.25933333333333314}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAWEch/GXSDVBONNMpXJRJks2RLKpVBOpN/Uy4rEpplKpVKI/v5vH
97dx+5Tv3j2Fdr/ZSTrnSt+ffXtdu5fvfjeopk7BQB5lwvplKE9ujZU3lmfR
o9iayou5nbyMB2Vby4Tyxht/F+WdzUXy8WAnnwMblK9De6B8t+fd5KfNPeRE
/P/+O32yQTkbP1DO2/M8uWRzRblStpPpmattQ7fe+/TE9MT0xPTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQfdsn5Zg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.9000000000000001, 0}, \
{1.9500000000000002, 0.18533333333333318}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MAXEYxvGbKJ9q01Cp/jQqqgk2LjpVP5VKdVm+ZjuVfJl6RCr33u67
592MT3n2863NV+NFyXGcZvax73bL7tdziuuWk5PfkYePjXseyJOoGqQjebaL
P/Wp7C3t5HXHBmVbe2zkbTrKFuW9ze3k48FODn0blG3NPcv58yL5anOxfL/Z
yfZvy4n8zB8ov+x5qfy1uY9cXJ8f9HwHYaPiXXr0xPTE9MT0xPTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEf7af/RU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.9500000000000002, 0}, {2., 0.1226666666666671}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C0MQVEchvE7m6IoBIWZgqAQFB9T7g0KRbmFDZGs2zQqlSwjUslXpcq6
c848e/+b8Svvjic/mvXHMc/zyuZjv//X5sfy0ztl43Ii2s8bCXlz/RbDpJw+
+q9FSt5tzWXknBuUD2YtKsilcG0WZTdXkWtVe/IpawbrctM9UL6Z5607cmDm
jr78uJvryn03KD/t3x3I7nmh/LZzQ3k6sSf/r73yzlEYXFr0xPTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEPw/Oxj8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2., 0}, {2.0500000000000003, 0.10266666666666613}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFswlAUheEX5DTYLjio3WwBBxY0aglDIACBIQhMJ2ZAYEBgQEwVgdkE
pgjMptHoDck07xL+nJs0zWdOXv78S7fRyjjnQv/Zv/1q5yrufn/1zyDuyP3o
4bjqyf+F5iQdyKNsUj0N5duN5bdfG5RtLXqXp+nFL8o5m5vJi7md/Bj7waW8
7tkD5dA/7/Ih21w2kZ+f/G3lr8AG5ZI9cCfv7XmpXLO5g/zzbSfT8xyvi7n2
pkxPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98BeQJ
1hc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.0500000000000003, 0}, {2.1, 0.06133333333333355}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C8MQVEYhvHDpphNuUWxmeLPpshGM5Es2RDJppooy0yUZZkgKQpBISgE
yf0Oj/fb7uxX3h1PpjNodaPOuUL42e9+Z+dq7netTXpyO8jHxbASP8rt2faZ
O8mXUbCun+V+L7yrfG/aoGxri4f8ytmiPLa5t/y9yN+TWzgYk+P+gbI9r52U
bW4UyHO7lJz2g/LSHpiV8/4Py36uJJf9yfQ8NBLR4nRVpSemJ6YnpiemJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4AnMK9tQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.1, 0}, {2.15, 0.04400000000000016}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CEMQVEUh/FHlKk2zVRFeZhCULyiKGwUAUGhKAqBoBAUXX5Z1uWnUsnu
ufPtf7a3t185O/crDCbRMB0EQcl99i/7SdWD/8T59atTkauZx2UayrdPsbdr
yK1kkb025btNW478Qtm2Zbpyb2cb5aet68sjP/K74xaO5VloB8pfd95tLi/d
umQh+1nJ7ji3UPbP3ch7/2A5Z+sO8uloI9Nza8+OzzV6YnpiemJ6YnpiemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriH1tI1Nk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.15, 0}, {2.2, 0.029999999999999843}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C0MQWEYhuFD1GyyjYRK9dOoZMlGJZNlEwkKQSIoikJQCJKiEBSCcgTJ
9+L2vNuZXeXZ547VmpV60PO8lPvsdziwCxS830W7t/JyJE9a2dBxLCervbU/
lefFczsykzNpdwt5+RmUc26ttZI3fsItyiWb28r7nZ1cscGD7NbcA2V7XuIk
X9xc8Sw37K7yvWyD8ufvPuSnPc+XOzb3kr8X/Jue8bBdP09PTE9MT0xPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8BoWzqpM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.2, 0}, {2.25, 0.016666666666666725}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C0MQWEYhuGzsymKQlD8TEFQCIqfKQSbURQCGxqyLppNMSpZplLJNKPK
uu87du95N3Ou8uycO96ftAau4zhp87P//3PLPM0/zWPEJ/vvu2nBLy/P32Qn
IIcO1dcsKG835sJy1BuU92btnpBTHbsoe3MZOZe1J58iZjAvF70XlC/m9ZYV
uWbmDlX5djVXl1tHOyg/7Oe25a73wfLbzvXk0dCe/D+3HHs2FuvxqkRPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8A0pTxkE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.25, 0}, \
{2.3000000000000003, 0.017999999999999905}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFswlAUheEGSZAECcGN2WELuGEQoFFNxgRiIDAEUQNiBgSGCQwIgsBg
ZmaKwIDBoNGbmSh67zb7c27SNJ85efmLwVvrJeV53qP77P/asUvVvP/7aX7m
x12576evq558f2hPo4E8yu6eb0M5uVCefNugbGv+uzyLYrco52xuLn8s7OTC
2A0u5XXPHiiX3PPijWxz2Z1cfnK3l93j3KBcsQd+yQd7XiTXbe4on092Mj0z
299LIwir9MT0xPTE9MTJaCjTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP/AXW6238=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.3000000000000003, 0}, \
{2.35, 0.008000000000000028}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CGMgXEcxvF37ApBIVxhppigUI0mnyzZzm0KNsHsdu29ynaJ6vJdFaTL
BOUIygkK4QpB8v/h6/lt7959yrP3/SZrzcpzwPO8jHvsPZ/ZBUre7SqTuL9b
yKtxqxBaytX+zyG9lje96Ff5T36pu9vK+ycblNtubfwvH9O2KL/a3Em+XvDu
950bfJDDS/tAeeA+rxqRY26uF5VHQ3ePcsK3QfnTfjclZy4/LH/bXFbO5+xk
ev6+Naadj26RnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
npie+Awplt0M
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.35, 0}, \
{2.4000000000000004, 0.005999999999999969}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFoAmEYxvFjNlfNwpqszmA5TlZEsDiDxYUNbhcMymBFDBYNK2ewzLpu
3rBpHVav3tW7OvO+99if54VDfuXh83/zPHkIrzzPu3Wf/Tbv7Cpt7/++68u8
35KD6vlz6svH38Yovpe76ay268inH3c9efBlg3Li1qpD+TE+uEU5s7knOXqx
k4u+GxzLr749UL645x3e5LmbS2dyeQt5ldugfG1/911e2/NiuZzbyNsPO5me
+6w4RkkY0BPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E/8BRQPuOQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.4000000000000004, 0}, \
{2.45, 0.002666666666666676}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0CFMAmEYxvFvanJEs4x2ULU6aUcxcJngbsMqWbKZDIECwRGuWI5AuWKR
IMViOYLFouEIJt9X+fu82439yrOPfyO9TfoHIYSWff47GfsdtsP+6vcf3Xwq
zwcXx68zudkbFdWDnMXl3Ukmn5/ZPcrLUx+UfW2wkosqskW543NP8vrZT05y
G3yRbc0mZX9e9CZvbS4u5Ru/d9keZ4Py79/9lHf+vEoe+ty3/HdH/6ZnbfG1
uUqvL+mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/
AOii32M=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.45, 0}, {2.5, 0.002000000000000007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C0MQVEchvE7oygKQWGmmKAQFB9TCAQE5QpsiGRdplIpikylUhQq0yRB
d861Z+9/M37l3fEk+uPWwOc4Ttp87Pf//GV+zd7NfSwgB2/rSSEoL47flBuS
I7vqYxqWV0tzUTnuDcobs3ZLyml3bhZlby4j57L25EPMDOblovdA+WSeN6/I
NTO3q8qXs7m63N7bQflu/25H7trnufLTzvXk0dCe/D9/+bX9XBv9SYmemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74B2f021w=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.5, 0}, {2.5500000000000003, 0.003999999999999979}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0C+sQWEch/Ezk242kd1mKtWfckclSzZXuIHZFBMUwi0EhaAQJEWx2S3n
BIVMpVKPfN+fefb9bWdnn/Ldu+ez3qo2Ip7npd1n/+a3XbTove9R2SWGP3In
93FetuVnqjb2u3I/tilde/LrBvLoboOyreV+5YkfukU5bnNTeT6zk5NDN7iQ
V217oJx2zwvXss3FNnI2424ru8e5QTlvD/yTA3ueL5dt7iCfjnYyPfe3R9C8
fBXoiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wG+
2fQf
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBhj4YG8MBo/tZ80EgZP2MPGb574HP1762P5k2b75
Uvpn4eL1WXtKJks8sf+z8uMl36QLcHFVtsapzt1P7KdIsITx6V6Ci59a6Lrt
898n9jrtYkAjL8PFC2y5ri8ueGp/+KtGTP+hq3BxMbDFT+2jUqzv+/deh4uD
bGUJe2b/CWirQMRNuDiQY7nlxDP7LseEpxeUbsPFOdbIAI14bq+0oShj4ts7
cPF17g+rRNY9t98p1/o6cMc9uHjI46Wzjyi8sF9xzNu80/EBXPxnHcjDL+y/
/L1S8VLtIVwcGCh3Vdhe2juYxu3y5HkEFwf5FqjSvifn+e+VHxHiQMuANr60
v7EY5PPHcPGJb2vsTeNe2avcBtn0BC5u1gny0Cv7fKHmA6cWPoWL31EBBfRr
+z2ePEza7c/g4k0HQCH92h4cDTnP4eKg0P2q8cY+CGR94Au4+Gi8j6x4BwDD
fo86
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.5500000000000003, 0}, \
{2.6, 0.000666666666666669}]}}}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJxd1ntUzGkYB/C5T24VcgmJkCxyyfU4zfN2bC6xVrFGilJya0VRKLdUu8Oi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       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\n \\!\\(\\*StyleBox[\\\"t\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(P\\), \\((J)\\)]\\)(\\!\\(\\*StyleBox[\\\"t\
\\\",FontSlant->\\\"Italic\\\"]\\))\"", TraditionalForm]},
  AxesOrigin->{-0.06, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{0., 3.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.811945407995653*^9, 3.811945451097137*^9}, {
   3.811945493157093*^9, 3.811945538941255*^9}, {3.811945578238915*^9, 
   3.811945601773756*^9}, {3.811945635272316*^9, 3.8119456651201572`*^9}, 
   3.8119457015972967`*^9, {3.811945753028557*^9, 3.811945760572751*^9}, 
   3.8119457965964117`*^9, {3.8119458320733356`*^9, 3.8119458809074574`*^9}, {
   3.811946286967102*^9, 3.8119463343343697`*^9}, 3.811946376592021*^9, {
   3.8119464133140383`*^9, 3.811946460352227*^9}, {3.811946549079281*^9, 
   3.811946580625263*^9}, {3.811946631126279*^9, 3.8119466546254063`*^9}, {
   3.811946690129066*^9, 3.8119467348065434`*^9}, 3.811946782229331*^9, {
   3.8119468825614767`*^9, 3.8119469092484703`*^9}, 3.811947090156159*^9, {
   3.811947135933751*^9, 3.811947156526949*^9}, {3.8119472134205*^9, 
   3.811947241116901*^9}, {3.81194728473464*^9, 3.811947300860314*^9}, 
   3.8119476626612253`*^9, 3.811950431170298*^9, 3.8119508297731237`*^9, 
   3.811950898909833*^9, 3.811950942062933*^9, 3.811950978310762*^9, 
   3.811951051566403*^9, 3.812001174867804*^9, {3.8120015747747307`*^9, 
   3.812001642376565*^9}, 3.8120018029816227`*^9, 3.812001924163789*^9, {
   3.812001964585753*^9, 3.8120019839630613`*^9}, {3.8120026605922403`*^9, 
   3.81200270509099*^9}, 3.812002803491214*^9, {3.8120216522990513`*^9, 
   3.812021674136766*^9}, {3.8120217058892927`*^9, 3.812021776079372*^9}, 
   3.812023985202136*^9, {3.8120240237566547`*^9, 3.8120240320478153`*^9}, 
   3.812025014060894*^9, 3.812080964044882*^9, 3.812081013777196*^9, 
   3.812082385655202*^9, 3.81208264404066*^9, 3.812082704715711*^9, 
   3.8120827495112467`*^9, 3.812082806054186*^9, {3.812082845439867*^9, 
   3.812082846934989*^9}, {3.812082896281664*^9, 3.812082918407083*^9}, {
   3.812083938907279*^9, 3.8120840337493677`*^9}, {3.812084097515852*^9, 
   3.812084154112804*^9}, {3.812084252800486*^9, 3.812084272017218*^9}, {
   3.812084686418717*^9, 3.812084707207964*^9}, 3.8120848465264*^9, {
   3.8120849230251904`*^9, 3.812084946865098*^9}, 3.8120850176282997`*^9, {
   3.812085770343275*^9, 3.812085880835257*^9}, {3.812086382332737*^9, 
   3.812086409831874*^9}, 3.8132040539718027`*^9, {3.8132041867442713`*^9, 
   3.8132042373444567`*^9}, 3.813204273260396*^9, {3.813204498699213*^9, 
   3.813204533071684*^9}, 3.813204563477439*^9, 3.8132046000494137`*^9, 
   3.8132046901346807`*^9, 3.813205115152895*^9, 3.813205224017523*^9, {
   3.8132075320333233`*^9, 3.813207541783173*^9}, {3.8132085877313337`*^9, 
   3.813208598370953*^9}},
 CellLabel->"Out[26]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"508b2a3a-33a1-4cc5-80c1-e46848a4cd26"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of trace values in the list \[OpenCurlyQuote]trc\[CloseCurlyQuote]. \
Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165414710721*^9, 
   3.800165416303885*^9}, {3.8071540946535387`*^9, 3.807154098029111*^9}, {
   3.807154164704166*^9, 3.807154166310667*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"16109346-d087-4cb1-a986-5c694a5f863e"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}, {3.800165024482449*^9, 3.80016502554562*^9}, {
   3.8001651304442673`*^9, 3.800165130938405*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"b6bfbe77-b210-494b-92b1-fe3ab5494612"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Jtr", "[", 
    RowBox[{"n0_", ",", "\[Beta]0_", ",", "a0_", ",", "b0_", ",", "m0_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "a0"}], ",", 
       RowBox[{"\[Lambda]2", "=", "b0"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trc", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{"\[Lambda]1", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ",", 
                    RowBox[{"\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}]}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"\[Beta]", "\[NotEqual]", "0"}], ",", 
                   RowBox[{"RandomVariate", "[", 
                    RowBox[{"BetaDistribution", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}]}], "]"}], 
                    "]"}], ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"trc", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"trc", ",", 
               RowBox[{"{", 
                RowBox[{"Total", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
   3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
   3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
   3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
   3.7982993015321293`*^9}, {3.7982993319886303`*^9, 
   3.7982993375315027`*^9}, {3.798381293368841*^9, 3.798381307335966*^9}, {
   3.800151640384079*^9, 3.8001516705600233`*^9}, {3.800151718361833*^9, 
   3.800151733290556*^9}, {3.8001519018716373`*^9, 3.80015191358316*^9}, {
   3.800152776690023*^9, 3.80015278027146*^9}, {3.807153965982066*^9, 
   3.807154045341626*^9}, 3.811858454010077*^9, {3.811858534610783*^9, 
   3.811858553339839*^9}, {3.8118585864525633`*^9, 3.811858596851564*^9}, {
   3.81185866413485*^9, 3.8118586648555527`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[22]:=",ExpressionUUID->"8de6ba78-97e5-4f45-a8d6-d96deef41494"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{965, 704},
WindowMargins->{{67, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b7e94302-9f48-4589-8446-900c91d815bb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 641, 18, 91, "Section",ExpressionUUID->"b9188e78-d106-4390-8fbe-c7dbe34d61ae"],
Cell[CellGroupData[{
Cell[1224, 42, 467, 8, 52, "Section",ExpressionUUID->"f7e1649a-4198-48cb-b4fd-0405148c1f29"],
Cell[1694, 52, 223, 4, 70, "Subsection",ExpressionUUID->"57506ce4-9fcf-4d5a-acaa-641aca5aa543"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1954, 61, 1068, 26, 72, "Section",ExpressionUUID->"8ced8ed4-b582-4298-8c27-26125486160e"],
Cell[3025, 89, 1255, 22, 97, "Text",ExpressionUUID->"94cb3b0f-a5ba-4f99-836d-00376fe36e4e"],
Cell[4283, 113, 15082, 208, 30, "Input",ExpressionUUID->"c134741d-f7ab-42cd-ae14-5af0312754e2"],
Cell[CellGroupData[{
Cell[19390, 325, 319, 5, 70, "Subsection",ExpressionUUID->"ec9f64b1-526c-4322-9226-b71b362dd421"],
Cell[19712, 332, 17066, 378, 392, "Input",ExpressionUUID->"cf4161bb-c54c-4934-9c6a-0fc0ed45c446"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36815, 715, 271, 4, 70, "Subsection",ExpressionUUID->"24306d40-aa50-44dd-b16a-6f6b979f9db4"],
Cell[37089, 721, 850, 14, 74, "Text",ExpressionUUID->"bf742cd0-01bc-4d56-8869-7dbae3b2e5e0"],
Cell[37942, 737, 17205, 308, 337, "Input",ExpressionUUID->"e017af44-88a9-4eee-8f87-f5032abb94a5"],
Cell[55150, 1047, 755, 12, 51, "Text",ExpressionUUID->"03b3ced9-a5b6-4cb4-b750-3cfdc960086c"],
Cell[55908, 1061, 11866, 174, 34, "Input",ExpressionUUID->"a5572b6a-f806-4b2c-8f5c-3685ffbfa39e"],
Cell[67777, 1237, 1048, 18, 74, "Text",ExpressionUUID->"3c82c79e-2f7d-42dd-8342-f5f42e50060a"],
Cell[68828, 1257, 17750, 294, 234, "Input",ExpressionUUID->"8d6b7cc1-a174-47c9-9cdc-a4fd880b4f17"],
Cell[86581, 1553, 960, 16, 74, "Text",ExpressionUUID->"8c1f75e4-0570-4e6d-bcc2-4155dc764566"],
Cell[87544, 1571, 2275, 63, 115, "Input",ExpressionUUID->"09152a3f-0e6e-40e9-bd7b-6ecd48453949"],
Cell[89822, 1636, 1102, 17, 74, "Text",ExpressionUUID->"af642abd-8834-4157-91ca-adf09cb5c9c9"],
Cell[90927, 1655, 3946, 77, 73, "Input",ExpressionUUID->"90cd2934-268b-402a-a660-a6eabb3da89e"],
Cell[94876, 1734, 1242, 19, 51, "Text",ExpressionUUID->"97f738e0-2b8e-4567-91cd-5341d6f07541"],
Cell[CellGroupData[{
Cell[96143, 1757, 982, 22, 30, "Input",ExpressionUUID->"41ef05b0-7b9f-4641-bf02-4daa01427c80"],
Cell[97128, 1781, 7558, 160, 898, "Output",ExpressionUUID->"e323fbad-a102-46dc-8d72-70d64cb3728d"]
}, Open  ]],
Cell[104701, 1944, 2157, 35, 120, "Text",ExpressionUUID->"179d8f87-0ae8-4a57-9916-e590142e7cf9"],
Cell[CellGroupData[{
Cell[106883, 1983, 1989, 39, 30, "Input",ExpressionUUID->"7bd89dc4-b739-4f0f-80e2-5cb741208f03"],
Cell[108875, 2024, 14226, 337, 610, "Output",ExpressionUUID->"ce9b9b69-8363-42d8-b63d-bd8da8d52f5d"]
}, Open  ]],
Cell[123116, 2364, 1837, 28, 74, "Text",ExpressionUUID->"8ead358c-0191-4bec-9c9d-de196a4ad79b"],
Cell[124956, 2394, 316, 6, 30, "Input",ExpressionUUID->"d6320f9b-bed7-4399-b591-d0a6806a30d3"],
Cell[CellGroupData[{
Cell[125297, 2404, 3327, 61, 142, "Input",ExpressionUUID->"dbd9ebd5-cc0f-4932-b606-e6884cc554b0"],
Cell[128627, 2467, 116973, 2069, 282, 77309, 1424, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"508b2a3a-33a1-4cc5-80c1-e46848a4cd26"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245649, 4542, 1596, 28, 97, "Subsection",ExpressionUUID->"16109346-d087-4cb1-a986-5c694a5f863e"],
Cell[247248, 4572, 1174, 17, 51, "Text",ExpressionUUID->"b6bfbe77-b210-494b-92b1-fe3ab5494612"],
Cell[248425, 4591, 7361, 165, 614, "Input",ExpressionUUID->"8de6ba78-97e5-4f45-a8d6-d96deef41494"]
}, Open  ]]
}, Open  ]]
}
]
*)


